Functional renormalization group approach to the Yang-Lee edge singularity

We determine the scaling properties of the Yang-Lee edge singularity as described by a one-component scalar field theory with imaginary cubic coupling, using the nonperturbative functional renormalization group in $3 \leq d\leq 6$ Euclidean dimensions. We find very good agreement with high-temperature series data in $d = 3$ dimensions and compare our results to recent estimates of critical exponents obtained with the four-loop $\epsilon = 6-d$ expansion and the conformal bootstrap. The relevance of operator insertions at the corresponding fixed point of the RG $\beta$ functions is discussed and we estimate the error associated with $\mathcal{O}(\partial^4)$ truncations of the scale-dependent effective action.

==> anc/functionalRG-solver-YangLee.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    465261,      12026]
NotebookOptionsPosition[    448485,      11614]
NotebookOutlinePosition[    448899,      11630]
CellTagsIndexPosition[    448856,      11627]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.513397732675375*^9, 3.513397748645905*^9}, {
   3.51339815741564*^9, 3.513398164806671*^9}, {3.514029481860939*^9, 
   3.514029482534831*^9}, {3.514264934912909*^9, 3.514264936077015*^9}, {
   3.51426606944135*^9, 3.514266070973944*^9}, {3.5419192842247753`*^9, 
   3.541919302321913*^9}, {3.6554482924403753`*^9, 3.655448303573468*^9}, 
   3.672394320160061*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "precw"}], ",", 
    StyleBox[
     RowBox[{"FindRoot", "::", "bddir"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FindRoot", "::", "jsing"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FindRoot", "::", "lsol"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"Power", "::", "infy"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FindRoot", "::", "nlnum"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"Infinity", "::", "indet"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NIntegrate", "::", "zeroregion"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NIntegrate", "::", "inumri"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    RowBox[{"NIntegrate", "::", "eincr"}], ",", 
    RowBox[{"ToExpression", "::", "notstrbox"}], ",", 
    RowBox[{"Part", "::", "partw"}]}], "]"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.650773884647171*^9, 3.650773893366229*^9}, {
   3.6507751769592953`*^9, 3.65077517818432*^9}, {3.650775241918439*^9, 
   3.650775270273576*^9}, {3.650775408457848*^9, 3.65077543134217*^9}, {
   3.650783432617852*^9, 3.650783469247817*^9}, {3.6507848918041*^9, 
   3.650784891888585*^9}, {3.650787796053328*^9, 3.650787815037758*^9}, {
   3.650787858458824*^9, 3.650787882411871*^9}, {3.650788256649068*^9, 
   3.6507882569817038`*^9}, {3.650788388044491*^9, 3.6507884056778584`*^9}, {
   3.6507885689278183`*^9, 3.6507885689876137`*^9}, {3.650788602457309*^9, 
   3.650788625111928*^9}, {3.650788671004691*^9, 3.650788671039439*^9}, {
   3.650788719218508*^9, 3.650788719626925*^9}, {3.650818297428392*^9, 
   3.650818297479453*^9}, {3.650818653814919*^9, 3.650818653857888*^9}, {
   3.6508187721590652`*^9, 3.650818780793378*^9}, 3.650823698550012*^9, {
   3.650823766845996*^9, 3.6508237694233503`*^9}, {3.650857097152617*^9, 
   3.650857097223886*^9}, {3.650857304075324*^9, 3.6508573068567038`*^9}, {
   3.651383353373726*^9, 3.651383353515944*^9}, {3.651470258492778*^9, 
   3.6514702587632437`*^9}, {3.6514703549817266`*^9, 3.651470355033215*^9}, {
   3.651471141829307*^9, 3.651471165670936*^9}, {3.6514712768663473`*^9, 
   3.651471280074019*^9}, {3.651471340707159*^9, 3.6514713463659773`*^9}, {
   3.6514714047678337`*^9, 3.6514714073090153`*^9}, {3.651473238825369*^9, 
   3.651473238870783*^9}, {3.651473282461566*^9, 3.651473282916469*^9}, {
   3.651473462584016*^9, 3.651473462756489*^9}, 3.655448303573682*^9, {
   3.655701867036433*^9, 3.655701869360076*^9}, {3.6557019113515*^9, 
   3.655701913362262*^9}, {3.6557186789007607`*^9, 3.655718679793857*^9}, {
   3.655718805476696*^9, 3.655718836646538*^9}, {3.6557194010817337`*^9, 
   3.6557194031087103`*^9}, 3.655719830127603*^9, {3.655721128609044*^9, 
   3.655721131329556*^9}, {3.65572977809943*^9, 3.655729779407147*^9}, {
   3.6557299164184*^9, 3.655729916515649*^9}, {3.655730560317478*^9, 
   3.6557305605610533`*^9}, {3.655790345331975*^9, 3.6557903453517733`*^9}, {
   3.65579057752389*^9, 3.6557905795037603`*^9}, 3.655790661486128*^9, {
   3.655801688569893*^9, 3.655801689272365*^9}, {3.655824811393874*^9, 
   3.655824813309973*^9}, 3.6558291128907824`*^9, {3.655882396924336*^9, 
   3.6558824142567*^9}, {3.655883697677354*^9, 3.6558836990032597`*^9}, {
   3.6558859972105513`*^9, 3.655885999481254*^9}, {3.65598812991182*^9, 
   3.655988129975067*^9}, {3.656071889661824*^9, 3.65607189199986*^9}, {
   3.656071924504085*^9, 3.65607194254839*^9}, {3.656072007134294*^9, 
   3.656072012117547*^9}, {3.656078425261079*^9, 3.6560784814421177`*^9}, 
   3.661607814870543*^9, {3.6620994370245447`*^9, 3.662099437176396*^9}, {
   3.6621044405117407`*^9, 3.662104472804573*^9}, {3.6625361877622023`*^9, 
   3.6625361888015203`*^9}, {3.66342403179801*^9, 3.663424033242072*^9}, {
   3.672394301812887*^9, 3.672394320160205*^9}},
 CellID->146503161]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WorkingPrecisionValue", "=", "$MachinePrecision"}], ";", 
   RowBox[{"PrecisionGoalValue", "=", 
    RowBox[{"AccuracyGoalValue", "=", "Automatic"}]}], ";"}], " "}]], "Input",\

 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.650773884647171*^9, 3.650773893366229*^9}, {
   3.6507751769592953`*^9, 3.65077517818432*^9}, {3.650775241918439*^9, 
   3.650775270273576*^9}, {3.650775408457848*^9, 3.65077543134217*^9}, {
   3.650783432617852*^9, 3.650783469247817*^9}, {3.6507848918041*^9, 
   3.650784891888585*^9}, {3.650787796053328*^9, 3.650787815037758*^9}, {
   3.650787858458824*^9, 3.650787882411871*^9}, {3.650788256649068*^9, 
   3.6507882569817038`*^9}, {3.650788388044491*^9, 3.6507884056778584`*^9}, {
   3.6507885689278183`*^9, 3.6507885689876137`*^9}, {3.650788602457309*^9, 
   3.650788625111928*^9}, {3.650788671004691*^9, 3.650788671039439*^9}, {
   3.650788719218508*^9, 3.650788719626925*^9}, {3.650818297428392*^9, 
   3.650818297479453*^9}, {3.650818653814919*^9, 3.650818653857888*^9}, {
   3.6508187721590652`*^9, 3.650818780793378*^9}, 3.650823698550012*^9, {
   3.650823766845996*^9, 3.6508237694233503`*^9}, {3.650857097152617*^9, 
   3.650857097223886*^9}, {3.650857304075324*^9, 3.6508573068567038`*^9}, {
   3.651383353373726*^9, 3.651383353515944*^9}, {3.651470258492778*^9, 
   3.6514702587632437`*^9}, {3.6514703549817266`*^9, 3.651470355033215*^9}, {
   3.651471141829307*^9, 3.651471165670936*^9}, {3.6514712768663473`*^9, 
   3.651471280074019*^9}, {3.651471340707159*^9, 3.6514713463659773`*^9}, {
   3.6514714047678337`*^9, 3.6514714073090153`*^9}, {3.651473238825369*^9, 
   3.651473238870783*^9}, {3.651473282461566*^9, 3.651473282916469*^9}, {
   3.651473462584016*^9, 3.651473462756489*^9}, 3.655448303573682*^9, {
   3.655701867036433*^9, 3.655701869360076*^9}, {3.6557019113515*^9, 
   3.655701913362262*^9}, {3.6557186789007607`*^9, 3.655718679793857*^9}, {
   3.655718805476696*^9, 3.655718836646538*^9}, {3.6557194010817337`*^9, 
   3.6557194031087103`*^9}, 3.655719830127603*^9, {3.655721128609044*^9, 
   3.655721131329556*^9}, {3.65572977809943*^9, 3.655729779407147*^9}, {
   3.6557299164184*^9, 3.655729916515649*^9}, {3.655730560317478*^9, 
   3.6557305605610533`*^9}, {3.655790345331975*^9, 3.6557903453517733`*^9}, {
   3.65579057752389*^9, 3.6557905795037603`*^9}, 3.655790661486128*^9, {
   3.655801688569893*^9, 3.655801689272365*^9}, {3.655824811393874*^9, 
   3.655824813309973*^9}, 3.6558291128907824`*^9, {3.655882396924336*^9, 
   3.6558824142567*^9}, {3.655883697677354*^9, 3.6558836990032597`*^9}, {
   3.6558859972105513`*^9, 3.655885999481254*^9}, {3.65598812991182*^9, 
   3.655988129975067*^9}, {3.656071889661824*^9, 3.65607189199986*^9}, {
   3.656071924504085*^9, 3.65607194254839*^9}, {3.656072007134294*^9, 
   3.656072012117547*^9}, {3.656078425261079*^9, 3.6560784814421177`*^9}, 
   3.661607814870543*^9, {3.6620994370245447`*^9, 3.662099437176396*^9}, {
   3.6621044405117407`*^9, 3.662104472804573*^9}, {3.6625361877622023`*^9, 
   3.6625361888015203`*^9}, {3.66342403179801*^9, 3.663424033242072*^9}, {
   3.672394301812887*^9, 3.672394327900141*^9}}],

Cell["\<\
Regulator function and momentum-dependent contribution to propgators\
\>", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6554480889814577`*^9, 3.655448149890724*^9}, 
   3.655448303573831*^9, {3.655448343796254*^9, 3.655448364567437*^9}},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"exponential", " ", "regulator", " ", "function"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", "y_", "]"}], ":=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", "y", "]"}], "-", "1."}], ")"}], 
      RowBox[{"-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"y_", ",", "z_", ",", "wa_"}], "]"}], ":=", 
     RowBox[{"y", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"y", " ", "wa"}], "+", 
        RowBox[{"r", "[", "y", "]"}]}], ")"}]}]}], ";"}], " "}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.513397454833156*^9, 3.51339753566036*^9}, {
   3.513397589631478*^9, 3.513397647233195*^9}, {3.513397837888341*^9, 
   3.51339789595899*^9}, 3.513397931030157*^9, {3.513397970148815*^9, 
   3.513397972275905*^9}, {3.513399018561203*^9, 3.513399052404869*^9}, {
   3.513399470174815*^9, 3.51339948729924*^9}, {3.513402814829883*^9, 
   3.51340281532655*^9}, {3.5134056155496492`*^9, 3.513405629894675*^9}, {
   3.513419665139941*^9, 3.513419679008228*^9}, {3.513419795074499*^9, 
   3.513419803177234*^9}, {3.513419930590694*^9, 3.513419992343294*^9}, {
   3.513420089010494*^9, 3.51342013762517*^9}, {3.513420170283516*^9, 
   3.513420178039899*^9}, 3.513420209671952*^9, 3.513945220551863*^9, {
   3.5139453565035*^9, 3.513945363234838*^9}, {3.513945401672227*^9, 
   3.513945434848469*^9}, {3.513945539217806*^9, 3.513945545074401*^9}, {
   3.514013799398898*^9, 3.514013799766055*^9}, {3.514020213970079*^9, 
   3.514020232541123*^9}, {3.514020280667024*^9, 3.514020286109119*^9}, {
   3.514020333159446*^9, 3.514020342484493*^9}, {3.514020646482389*^9, 
   3.514020650403714*^9}, 3.514022358398959*^9, {3.514023112630503*^9, 
   3.514023116023863*^9}, {3.514023773191115*^9, 3.514023781937302*^9}, {
   3.514030035452793*^9, 3.514030041353798*^9}, {3.514034719136087*^9, 
   3.514034745776117*^9}, {3.514034917488974*^9, 3.514034936993848*^9}, {
   3.514037810944126*^9, 3.514037812145812*^9}, {3.514038604358475*^9, 
   3.514038606270994*^9}, {3.514181444805158*^9, 3.514181455633356*^9}, {
   3.514267522423134*^9, 3.514267530526683*^9}, 3.539588255433642*^9, 
   3.539671523437883*^9, {3.541917661742523*^9, 3.541917695551161*^9}, {
   3.546147522569961*^9, 3.546147526346959*^9}, {3.5461478564584618`*^9, 
   3.546147856994462*^9}, {3.546148188263462*^9, 3.54614819575896*^9}, {
   3.546148448761964*^9, 3.546148455885968*^9}, {3.546148782706985*^9, 
   3.546148783014999*^9}, {3.5750006554268827`*^9, 3.575000656665163*^9}, {
   3.575110990944469*^9, 3.575110999477195*^9}, {3.650732114354048*^9, 
   3.650732118327046*^9}, {3.650773153420023*^9, 3.650773154018168*^9}, {
   3.6507739859355392`*^9, 3.650773996103294*^9}, {3.650774909442911*^9, 
   3.6507749481265507`*^9}, {3.650783492600544*^9, 3.65078349518636*^9}, {
   3.6507847493025093`*^9, 3.650784757007798*^9}, {3.65078479492514*^9, 
   3.650784802079949*^9}, {3.650787591897859*^9, 3.6507875936316347`*^9}, {
   3.650787680908057*^9, 3.6507876810795183`*^9}, {3.650799430698979*^9, 
   3.650799464667951*^9}, {3.650818925349976*^9, 3.650818962973771*^9}, 
   3.65081992088237*^9, {3.650857296714657*^9, 3.650857298450179*^9}, {
   3.650857476586575*^9, 3.6508574777732*^9}, {3.6518983138659487`*^9, 
   3.6518983155384207`*^9}, {3.6518983818504133`*^9, 3.651898383069676*^9}, {
   3.655448131811824*^9, 3.655448132242824*^9}, 3.6554483035739403`*^9, {
   3.655448343796591*^9, 3.655448364567679*^9}, {3.655834549976812*^9, 
   3.655834553201223*^9}, {3.655835012075486*^9, 3.655835030847515*^9}, {
   3.6558350752257023`*^9, 3.655835082294856*^9}, {3.6558761973757763`*^9, 
   3.6558762028274803`*^9}, {3.66011229834344*^9, 3.6601123451658916`*^9}, {
   3.661520342289658*^9, 3.661520377760497*^9}, 3.6615204178577747`*^9, {
   3.661520515009637*^9, 3.6615206104197483`*^9}, {3.661521225357418*^9, 
   3.661521231450988*^9}, {3.661521454142762*^9, 3.661521462311611*^9}, {
   3.661521632383419*^9, 3.661521674024137*^9}, {3.66152176536675*^9, 
   3.661521770262748*^9}, 3.661526285001128*^9, {3.661583023572678*^9, 
   3.66158303725165*^9}, {3.6615948623919888`*^9, 3.661594941547379*^9}, {
   3.661596266573697*^9, 3.661596267024414*^9}, {3.6616940238772573`*^9, 
   3.6616940556828537`*^9}, {3.672392568166554*^9, 3.672392568345298*^9}, {
   3.672394008878109*^9, 3.672394009726095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Threshold functions", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10002.},
 CellChangeTimes->{{3.6514779333231983`*^9, 3.651477934341913*^9}, {
   3.655447979122538*^9, 3.6554479946707287`*^9}, {3.65544813959016*^9, 
   3.6554482599918537`*^9}, 3.655448314479361*^9, 3.6554484785869293`*^9},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"i", "=", "i"}], ",", 
        RowBox[{"j", "=", "j"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "j"}], "]"}], "[", 
        RowBox[{"y_", ",", 
         RowBox[{"{", 
          RowBox[{
          "\[Alpha]1_", ",", "\[Alpha]2_", ",", "\[Alpha]3_", ",", 
           "\[Alpha]4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w_", ",", "z_", ",", "wa_"}], "}"}]}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2."}], 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2.", 
                 SuperscriptBox["y", "2."], 
                 RowBox[{
                  RowBox[{"r", "'"}], "[", "y", "]"}]}], ",", 
                RowBox[{"y", " ", 
                 RowBox[{"r", "[", "y", "]"}]}]}], "}"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "i"}], "}"}]}], "]"}], 
          SuperscriptBox["y", "\[Alpha]1"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"y", ",", "z", ",", "wa"}], "]"}], "+", "w"}], ")"}], 
           "\[Alpha]2"], 
          SuperscriptBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"y", ",", "z", ",", "wa"}], "]"}], ",", "y"}], "]"}], 
           "\[Alpha]3"], 
          SuperscriptBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{"y", ",", "z", ",", "wa"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"y", ",", "2"}], "}"}]}], "]"}], "\[Alpha]4"]}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"y", ">", "0"}]}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.},
 CellChangeTimes->{{3.661583077981925*^9, 3.661583157147591*^9}, {
   3.661583285100657*^9, 3.661583421194887*^9}, {3.661583452060545*^9, 
   3.661583461913322*^9}, {3.661583710348839*^9, 3.661583745255669*^9}, {
   3.6615838272703333`*^9, 3.6615838701622257`*^9}, {3.6615875618594217`*^9, 
   3.661587574475774*^9}, {3.661587638208416*^9, 3.66158764495949*^9}, {
   3.661590584429532*^9, 3.661590586721066*^9}, {3.6615907386350317`*^9, 
   3.6615908668421993`*^9}, {3.661590899297563*^9, 3.6615909539786263`*^9}, {
   3.6615910713203077`*^9, 3.6615910835349417`*^9}, {3.661591168803995*^9, 
   3.6615911695780363`*^9}, {3.6615913598540382`*^9, 3.661591361271307*^9}, {
   3.6615914951305513`*^9, 3.661591604973971*^9}, {3.6615917071945753`*^9, 
   3.661591720396111*^9}, {3.661592013709262*^9, 3.661592021232115*^9}, {
   3.66159253964251*^9, 3.6615925618469667`*^9}, {3.661592814704226*^9, 
   3.661592814917274*^9}, {3.661592893988442*^9, 3.6615928960946913`*^9}, {
   3.661607885116323*^9, 3.661607886189251*^9}, 3.672392471116544*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"i", "=", "i"}], ",", 
        RowBox[{"j", "=", "j"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Alpha]1_", "/;", 
            RowBox[{"NumberQ", "[", "\[Alpha]1", "]"}]}], ",", 
           RowBox[{"\[Alpha]2_", "/;", 
            RowBox[{"NumberQ", "[", "\[Alpha]2", "]"}]}], ",", 
           RowBox[{"\[Alpha]3_", "/;", 
            RowBox[{"NumberQ", "[", "\[Alpha]3", "]"}]}], ",", 
           RowBox[{"\[Alpha]4_", "/;", 
            RowBox[{"NumberQ", "[", "\[Alpha]4", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"w_", "/;", 
            RowBox[{"NumberQ", "[", "w", "]"}]}], ",", 
           RowBox[{"z_", "/;", 
            RowBox[{"NumberQ", "[", "z", "]"}]}], ",", 
           RowBox[{"wa_", "/;", 
            RowBox[{"NumberQ", "[", "wa", "]"}]}]}], "}"}]}], "]"}], ":=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
             "\[Alpha]4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
         ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", 
          SuperscriptBox["10", "3"]}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<DoubleExponential\>\"", ",", 
            RowBox[{"\"\<ExtraPrecision\>\"", "\[Rule]", "50"}], ",", 
            RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "Automatic"}]}], 
           "}"}]}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.},
 CellChangeTimes->{{3.661583077981925*^9, 3.661583157147591*^9}, {
   3.661583285100657*^9, 3.661583421194887*^9}, {3.661583452060545*^9, 
   3.661583461913322*^9}, {3.661583710348839*^9, 3.661583745255669*^9}, {
   3.6615838272703333`*^9, 3.6615838701622257`*^9}, {3.6615875618594217`*^9, 
   3.661587574475774*^9}, {3.661587638208416*^9, 3.66158764495949*^9}, {
   3.661590584429532*^9, 3.661590586721066*^9}, {3.6615907386350317`*^9, 
   3.6615908668421993`*^9}, {3.661590899297563*^9, 3.6615909539786263`*^9}, {
   3.6615910713203077`*^9, 3.6615910835349417`*^9}, {3.661591168803995*^9, 
   3.6615911695780363`*^9}, {3.6615913598540382`*^9, 3.661591361271307*^9}, {
   3.6615914951305513`*^9, 3.661591604973971*^9}, {3.6615917071945753`*^9, 
   3.661591720396111*^9}, {3.661591790331223*^9, 3.66159179455984*^9}, {
   3.661591869475069*^9, 3.661591878875333*^9}, {3.661591978847501*^9, 
   3.661591985174952*^9}, {3.6615920301196127`*^9, 3.661592038416522*^9}, {
   3.661592113154907*^9, 3.66159212496248*^9}, {3.661592482343699*^9, 
   3.661592493819352*^9}, {3.661592584344982*^9, 3.661592589361722*^9}, {
   3.661592810539712*^9, 3.661592819867169*^9}, 3.672392471116776*^9}],

Cell[BoxData[""], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.},
 CellChangeTimes->{{3.661594952506157*^9, 3.661594952790987*^9}, 
   3.67239247111689*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IThres", "[", 
    RowBox[{
    "d_", ",", "n_", ",", "w_", ",", "\[Eta]_", ",", "z_", ",", "wa_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "n"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "/", "2."}], "-", "1."}], ",", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"n", "+", "1."}], ")"}]}], ",", "0.", ",", "0."}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{
        RowBox[{"Int", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "/", "2."}], "-", "1."}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1."}], ")"}]}], ",", "0.", ",", "0."}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
  ";", 
  RowBox[{
   RowBox[{"MThres", "[", 
    RowBox[{
    "d_", ",", "n_", ",", "w_", ",", "\[Eta]_", ",", "z_", ",", "wa_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "n"}], " ", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "/", "2."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1."}], ")"}]}], ",", "2.", ",", "0."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2.", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "/", "2."}], ",", 
         RowBox[{"-", "n"}], ",", "1.", ",", "0."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "n"}], " ", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d", "/", "2."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1."}], ")"}]}], ",", "2.", ",", "0."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2.", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d", "/", "2."}], ",", 
            RowBox[{"-", "n"}], ",", "1.", ",", "0."}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NThres", "[", 
    RowBox[{
    "d_", ",", "n_", ",", "w_", ",", "\[Eta]_", ",", "z_", ",", "wa_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4."}], "n", " ", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1."}], ")"}]}], ",", "4.", ",", "0."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4.", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1."}], ")"}], 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", "n"}], ",", "2.", ",", "1."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "2."}], ")"}], " ", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1."}], ")"}]}], ",", "0.", ",", "2."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", " ", 
    RowBox[{"16.", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", "n"}], ",", "3.", ",", "0."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"8.", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1."}], ")"}]}], ",", "1.", ",", "1."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4.", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1."}], ")"}]}], ",", "2.", ",", "0."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"2.", 
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2."}], ")"}]}], ",", "0.", ",", "1."}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"\[Eta]", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4."}], "n", " ", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1."}], ")"}]}], ",", "4.", ",", "0."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"4.", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1."}], ")"}], 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", "n"}], ",", "2.", ",", "1."}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2."}], ")"}], " ", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1."}], ")"}]}], ",", "0.", ",", "2."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{"16.", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", "n"}], ",", "3.", ",", "0."}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"8.", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1."}], ")"}]}], ",", "1.", ",", "1."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"4.", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"3", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1."}], ")"}]}], ",", "2.", ",", "0."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"2.", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"3", ",", "2"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "/", "2."}], "+", "1."}], ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "2."}], ")"}]}], ",", "0.", ",", "1."}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.},
 CellChangeTimes->{{3.6615927149572973`*^9, 3.66159272066982*^9}, {
   3.661592765090914*^9, 3.66159279872773*^9}, {3.661592863205283*^9, 
   3.661592868201942*^9}, {3.661592933458099*^9, 3.661593051189703*^9}, {
   3.661593085290608*^9, 3.6615930996828203`*^9}, {3.661593246543486*^9, 
   3.661593257194333*^9}, {3.661597708562104*^9, 3.661597714762143*^9}, {
   3.661597851406383*^9, 3.66159785964146*^9}, {3.661601663488662*^9, 
   3.661601706714161*^9}, {3.6616017390448637`*^9, 3.661601809536942*^9}, {
   3.6616018727758007`*^9, 3.661601917482381*^9}, {3.661602029172392*^9, 
   3.6616020403576202`*^9}, {3.661602229886338*^9, 3.661602276005526*^9}, {
   3.6616023635961*^9, 3.6616024509666977`*^9}, {3.661602603259568*^9, 
   3.6616026495561333`*^9}, {3.6616026829482403`*^9, 3.661602691121611*^9}, {
   3.6616046441639442`*^9, 3.661604768650914*^9}, 3.6616048136291018`*^9, {
   3.661604851142447*^9, 3.661604878429837*^9}, {3.661606974394655*^9, 
   3.661606977881329*^9}, 3.672392471117474*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Replacement rules for threshold functions", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10003.},
 CellChangeTimes->{
  3.6507979122546043`*^9, 3.6554483035740433`*^9, {3.655448399867889*^9, 
   3.655448452204256*^9}, {3.660212959395541*^9, 3.6602129609736013`*^9}, 
   3.672392478715971*^9},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceFunc", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix_", ",", "jx_"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]1_", ",", "\[Alpha]2_", ",", "\[Alpha]3_", ",", 
             "\[Alpha]4_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w_", ",", "z_", ",", "wa_"}], "}"}]}], "]"}], ",", 
         "w_"}], "]"}], "\[Rule]", 
       RowBox[{"\[Alpha]2", " ", 
        RowBox[{
         RowBox[{"Int", "[", 
          RowBox[{"ix", ",", "jx"}], "]"}], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Alpha]1", ",", 
            RowBox[{"\[Alpha]2", "-", "1"}], ",", "\[Alpha]3", ",", 
            "\[Alpha]4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix_", ",", "jx_"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]1_", ",", "\[Alpha]2_", ",", "\[Alpha]3_", ",", 
             "\[Alpha]4_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w_", ",", "z_", ",", "wa_"}], "}"}]}], "]"}], ",", 
         "z_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Alpha]2", " ", 
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix", ",", "jx"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]1", "+", "1"}], ",", 
             RowBox[{"\[Alpha]2", "-", "1"}], ",", "\[Alpha]3", ",", 
             "\[Alpha]4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"\[Alpha]3", " ", 
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix", ",", "jx"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", 
             RowBox[{"\[Alpha]3", "-", "1"}], ",", "\[Alpha]4"}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix_", ",", "jx_"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\[Alpha]1_", ",", "\[Alpha]2_", ",", "\[Alpha]3_", ",", 
             "\[Alpha]4_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w_", ",", "z_", ",", "wa_"}], "}"}]}], "]"}], ",", 
         "wa_"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Alpha]2", " ", 
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix", ",", "jx"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]1", "+", "2"}], ",", 
             RowBox[{"\[Alpha]2", "-", "1"}], ",", "\[Alpha]3", ",", 
             "\[Alpha]4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2.", "\[Alpha]3", " ", 
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix", ",", "jx"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]1", "+", "1"}], ",", "\[Alpha]2", ",", 
             RowBox[{"\[Alpha]3", "-", "1"}], ",", "\[Alpha]4"}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2.", "\[Alpha]4", " ", 
         RowBox[{
          RowBox[{"Int", "[", 
           RowBox[{"ix", ",", "jx"}], "]"}], "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
             RowBox[{"\[Alpha]4", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}]}]}]}], "}"}],
     "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.},
 CellChangeTimes->{{3.661594682676799*^9, 3.6615946920633793`*^9}, {
   3.661595161401121*^9, 3.661595173699576*^9}, {3.661595211832046*^9, 
   3.661595219087617*^9}, {3.661595540175126*^9, 3.661595576045953*^9}, {
   3.661595649006422*^9, 3.661595709144692*^9}, {3.661595835396987*^9, 
   3.661595887925992*^9}, {3.661596350022681*^9, 3.661596421108964*^9}, {
   3.661596907495647*^9, 3.661596930520123*^9}, {3.6615979747030153`*^9, 
   3.661597978214366*^9}, {3.661607072770982*^9, 3.661607099599461*^9}, 
   3.6723924787163057`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceInt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Int", "[", 
       RowBox[{"ix_", ",", "jx_"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]1_", ",", "\[Alpha]2_", ",", "\[Alpha]3_", ",", 
         "\[Alpha]4_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w_", ",", "z_", ",", "wa_"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"temp", "[", 
       RowBox[{"ix", ",", "jx"}], "]"}], "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "wa"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.},
 CellChangeTimes->{
  3.6615947151935997`*^9, 3.661595186672024*^9, {3.661595719043737*^9, 
   3.66159572245509*^9}, {3.6615960520142403`*^9, 3.661596116796686*^9}, 
   3.661596981378997*^9, {3.661607033887949*^9, 3.661607055165202*^9}, 
   3.6723924787164516`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Set Euclidean dimension and define truncation of effective action ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "k"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6554486066859713`*^9, 3.6554486163789186`*^9}, {
  3.655449650792615*^9, 3.655449670081155*^9}, {3.655452755183765*^9, 
  3.655452778030478*^9}, {3.6554552559904823`*^9, 3.6554552604291143`*^9}, {
  3.672394287820189*^9, 3.672394290533606*^9}},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", "6."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TruncationOrder", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetVal", "=", "1"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SetField", "=", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", "\[Rule]", "\[Phi]0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VarListOption", "[", "i_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"i", "\[Equal]", "1"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["\[Lambda]", "n"], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}]}], 
       "}"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", "\[Equal]", "2"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["\[Lambda]", "n"], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["z", "n"], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"TruncationOrder", "-", 
                RowBox[{"2", 
                 RowBox[{"dim", "/", 
                  RowBox[{"(", 
                   RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
           "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["\[Lambda]", "n"], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["z", "n"], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"TruncationOrder", "-", 
                RowBox[{"2", 
                 RowBox[{"dim", "/", 
                  RowBox[{"(", 
                   RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            SubscriptBox["wa", "n"], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"TruncationOrder", "-", 
                RowBox[{"2", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"dim", "+", "2"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
           "]"}]}], "}"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ReduceOption", "[", 
     RowBox[{"VarList_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "1"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"u", "'"}], "[", 
           RowBox[{"VarList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "h"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"u", "''"}], "[", 
           RowBox[{"VarList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"VarList", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"VarList", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}], 
            "\[Rule]", 
            RowBox[{"VarList", "[", 
             RowBox[{"[", 
              RowBox[{"n", "-", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"VarList", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"VarList", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}], 
            "\[Rule]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"TruncationOrder", "+", "1"}], ",", 
             RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"VarList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "1."}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"z", "[", 
               RowBox[{"VarList", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"VarList", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}], 
            "\[Rule]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", 
             RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"wa", "[", 
               RowBox[{"VarList", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"VarList", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}], 
            "\[Rule]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", 
             RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "\[Equal]", "2"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"u", "'"}], "[", 
             RowBox[{"VarList", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "h"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "''"}], "[", 
             RowBox[{"VarList", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", 
              RowBox[{"VarList", "[", 
               RowBox[{"[", 
                RowBox[{"n", "-", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}],
            ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"TruncationOrder", "+", "1"}], ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"n", "\[Equal]", "0"}], ",", "1.", ",", 
                RowBox[{"VarList", "[", 
                 RowBox[{"[", 
                  RowBox[{"TruncationOrder", "-", "1", "+", "n"}], "]"}], 
                 "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"Ceiling", "[", 
                RowBox[{"TruncationOrder", "-", 
                 RowBox[{"2", 
                  RowBox[{"dim", "/", 
                   RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{"Ceiling", "[", 
                 RowBox[{"TruncationOrder", "-", 
                  RowBox[{"2", 
                   RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", "1"}],
                ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"wa", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}]}], 
          "}"}], "]"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"u", "'"}], "[", 
             RowBox[{"VarList", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "h"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "''"}], "[", 
             RowBox[{"VarList", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", 
              RowBox[{"VarList", "[", 
               RowBox[{"[", 
                RowBox[{"n", "-", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "3", ",", "TruncationOrder"}], "}"}]}], "]"}],
            ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"TruncationOrder", "+", "1"}], ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"n", "\[Equal]", "0"}], ",", "1.", ",", 
                RowBox[{"VarList", "[", 
                 RowBox[{"[", 
                  RowBox[{"TruncationOrder", "-", "1", "+", "n"}], "]"}], 
                 "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"Ceiling", "[", 
                RowBox[{"TruncationOrder", "-", 
                 RowBox[{"2", 
                  RowBox[{"dim", "/", 
                   RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{"Ceiling", "[", 
                 RowBox[{"TruncationOrder", "-", 
                  RowBox[{"2", 
                   RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", "1"}],
                ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"wa", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", 
              RowBox[{"VarList", "[", 
               RowBox[{"[", 
                RowBox[{"TruncationOrder", "+", 
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"TruncationOrder", "-", 
                   RowBox[{"2", 
                    RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", "n"}],
                 "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"Ceiling", "[", 
                RowBox[{"TruncationOrder", "-", 
                 RowBox[{"2", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"dim", "+", "2"}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"wa", "[", 
                 RowBox[{"VarList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "n"}], "}"}]}], "]"}],
               "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{
                RowBox[{"Ceiling", "[", 
                 RowBox[{"TruncationOrder", "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"dim", "+", "2"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", "1"}],
                ",", 
               RowBox[{"TruncationOrder", "+", "4"}]}], "}"}]}], "]"}]}], 
          "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"VarList", "=", 
  RowBox[{"VarListOption", "[", "SetVal", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TruncationOrder", "+", 
  RowBox[{"Ceiling", "[", 
   RowBox[{"TruncationOrder", "-", 
    RowBox[{"2", 
     RowBox[{"dim", "/", 
      RowBox[{"(", 
       RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "\n", 
 RowBox[{"ReduceList", "=", 
  RowBox[{"ReduceOption", "[", 
   RowBox[{"VarList", ",", "SetVal"}], "]"}]}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.650789227095768*^9, 3.65078925089612*^9}, {
   3.650798583792568*^9, 3.650798610609171*^9}, {3.6507986411101437`*^9, 
   3.6507986412323914`*^9}, 3.6508201180311537`*^9, 3.650820378320614*^9, {
   3.650820554337825*^9, 3.650820554452683*^9}, {3.650823232610073*^9, 
   3.650823232621501*^9}, {3.651042545387559*^9, 3.6510425486431513`*^9}, {
   3.651042773232546*^9, 3.6510427732396183`*^9}, {3.6510432260047894`*^9, 
   3.651043226009098*^9}, {3.6510451261960573`*^9, 3.65104512627347*^9}, {
   3.6510452340102377`*^9, 3.651045247392214*^9}, {3.651045336783188*^9, 
   3.6510453424549913`*^9}, {3.651045758407091*^9, 3.651045805410359*^9}, {
   3.6510459214620857`*^9, 3.651045921626514*^9}, {3.651300631947163*^9, 
   3.651300634332899*^9}, {3.651303276392055*^9, 3.651303278694415*^9}, {
   3.651383521115348*^9, 3.651383524969597*^9}, {3.6513836550411587`*^9, 
   3.651383656470293*^9}, {3.6513844087955513`*^9, 3.6513844284082747`*^9}, {
   3.6513845169183064`*^9, 3.651384517077248*^9}, {3.6513860575804663`*^9, 
   3.6513860580438013`*^9}, {3.6513863748678102`*^9, 3.65138637593126*^9}, {
   3.6514718454736233`*^9, 3.6514718466723633`*^9}, {3.6514721860755987`*^9, 
   3.651472192199493*^9}, {3.651898640356144*^9, 3.651898641264749*^9}, {
   3.65189871220691*^9, 3.651898743953409*^9}, {3.651899031936108*^9, 
   3.651899050606003*^9}, {3.651899092460849*^9, 3.6518991019661293`*^9}, {
   3.651899158632*^9, 3.651899209323698*^9}, 3.651905720028936*^9, {
   3.651905771904058*^9, 3.651905774418075*^9}, {3.651905839728385*^9, 
   3.6519058430348463`*^9}, {3.65190592962201*^9, 3.6519059495080843`*^9}, {
   3.654783103395269*^9, 3.654783103906742*^9}, 3.6554483035748653`*^9, {
   3.655448604009521*^9, 3.655448604571806*^9}, 3.6554496507928743`*^9, {
   3.6554515704915457`*^9, 3.6554515708575897`*^9}, 3.6554527321297903`*^9, {
   3.655452888330326*^9, 3.6554529040314093`*^9}, {3.655452934460148*^9, 
   3.655452935242241*^9}, {3.655455108396276*^9, 3.655455137216949*^9}, {
   3.655455212667601*^9, 3.655455231354197*^9}, 3.6554554305530787`*^9, {
   3.6556294956949997`*^9, 3.6556294970335083`*^9}, {3.6556311906871967`*^9, 
   3.655631366694845*^9}, {3.655631523784986*^9, 3.655631523859599*^9}, {
   3.6556315852982597`*^9, 3.6556315853806763`*^9}, {3.6556316463970213`*^9, 
   3.6556317424196377`*^9}, {3.655631954836813*^9, 3.655632032560567*^9}, {
   3.6556320671124153`*^9, 3.655632081264292*^9}, {3.655632164913744*^9, 
   3.655632169196412*^9}, {3.6556322108267803`*^9, 3.6556322110074253`*^9}, {
   3.6556322577372293`*^9, 3.655632297084531*^9}, {3.6556325590790586`*^9, 
   3.655632683690839*^9}, {3.655632902992743*^9, 3.655632912849511*^9}, {
   3.655634315801981*^9, 3.65563431629952*^9}, {3.655638867743072*^9, 
   3.6556388705294857`*^9}, {3.655701299746179*^9, 3.655701300139179*^9}, {
   3.655731529567781*^9, 3.6557315296587057`*^9}, {3.655731909423615*^9, 
   3.655731909509707*^9}, {3.655732924430581*^9, 3.655732924560513*^9}, {
   3.655735433590705*^9, 3.655735434324917*^9}, {3.655743239223003*^9, 
   3.6557432392743177`*^9}, 3.65574386061789*^9, {3.655744298319751*^9, 
   3.6557442984117613`*^9}, {3.655748858127721*^9, 3.655748858228898*^9}, {
   3.655749133916766*^9, 3.655749133976543*^9}, {3.6557491760022087`*^9, 
   3.655749176242305*^9}, {3.655749217966424*^9, 3.655749237082488*^9}, {
   3.655750604881093*^9, 3.6557506049636993`*^9}, {3.655788263419115*^9, 
   3.6557883123067083`*^9}, {3.655788414629561*^9, 3.655788442887702*^9}, {
   3.655788519441544*^9, 3.655788519508657*^9}, {3.6557885604185677`*^9, 
   3.655788575955101*^9}, {3.655790180210565*^9, 3.6557902052807198`*^9}, {
   3.655790312163602*^9, 3.655790314793356*^9}, {3.655792666011938*^9, 
   3.655792666034399*^9}, {3.655801699127418*^9, 3.655801699671051*^9}, {
   3.655807509693529*^9, 3.65580751542237*^9}, {3.655820193914751*^9, 
   3.6558201939889517`*^9}, {3.655986747396453*^9, 3.655986747462352*^9}, {
   3.655988751159754*^9, 3.65598875121093*^9}, {3.6561679481223907`*^9, 
   3.656167949596986*^9}, {3.660214088958309*^9, 3.6602141391599827`*^9}, {
   3.660214408125478*^9, 3.660214445261491*^9}, {3.661003767635147*^9, 
   3.661003770046213*^9}, {3.661003859661178*^9, 3.661003887885623*^9}, {
   3.661003920343585*^9, 3.6610039761360693`*^9}, 3.661004008910083*^9, {
   3.661004081865505*^9, 3.661004181341407*^9}, {3.661004231759495*^9, 
   3.661004319966343*^9}, {3.661004350327577*^9, 3.6610043911973467`*^9}, {
   3.661004469938293*^9, 3.6610045301614447`*^9}, {3.661004588357218*^9, 
   3.66100461399612*^9}, {3.661004647395905*^9, 3.661004761286769*^9}, {
   3.6610646359838943`*^9, 3.661064688042183*^9}, {3.661072219897599*^9, 
   3.6610722200191793`*^9}, {3.661518629730214*^9, 3.6615186409914103`*^9}, {
   3.661520888113544*^9, 3.661520888219036*^9}, {3.661608545965344*^9, 
   3.661608562129902*^9}, {3.661657230447321*^9, 3.661657231448491*^9}, {
   3.6625470729823103`*^9, 3.6625470733039093`*^9}, 3.662786421176643*^9, 
   3.662956752979726*^9, {3.663242728361104*^9, 3.663242729930441*^9}, {
   3.664265618563567*^9, 3.664265619907745*^9}, {3.6651476602742567`*^9, 
   3.665147661365198*^9}, {3.671116545572233*^9, 3.671116548820414*^9}, {
   3.671116663543934*^9, 3.67111666364178*^9}, {3.6711167516949043`*^9, 
   3.67111675835081*^9}, {3.6711201440839653`*^9, 3.671120144178838*^9}, {
   3.671130249330072*^9, 3.671130249483877*^9}, 3.6715376392024107`*^9, 
   3.67239270696671*^9, {3.672393626361772*^9, 3.67239366864181*^9}, {
   3.6723939075765743`*^9, 3.672393933864234*^9}, {3.6723939813278*^9, 
   3.672393983607692*^9}, 3.672394559868099*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Phi]0", ",", 
   SubscriptBox["\[Lambda]", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.672394347688343*^9, 3.6723944701808367`*^9, 
  3.6723945731478643`*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.672394347688343*^9, 3.6723944701808367`*^9, 
  3.672394573148903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "h"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", 
    SubscriptBox["\[Lambda]", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      TagBox[
       RowBox[{"(", "5", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      TagBox[
       RowBox[{"(", "6", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      TagBox[
       RowBox[{"(", "7", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{"z", "[", "\[Phi]0", "]"}], "\[Rule]", "1.`"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", "5", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", "6", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      TagBox[
       RowBox[{"(", "7", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{"wa", "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", "\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", 
      TagBox[
       RowBox[{"(", "5", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", 
      TagBox[
       RowBox[{"(", "6", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}], ",", 
   
   RowBox[{
    RowBox[{
     SuperscriptBox["wa", 
      TagBox[
       RowBox[{"(", "7", ")"}],
       Derivative],
      MultilineFunction->None], "[", "\[Phi]0", "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.672394347688343*^9, 3.6723944701808367`*^9, 
  3.6723945731819773`*^9}],

Cell[CellGroupData[{

Cell["Contributions to RG \[Beta] functions", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.650789161558792*^9, 3.6507891704293528`*^9}, {
   3.650798522065989*^9, 3.650798566986868*^9}, {3.650798600312407*^9, 
   3.650798607867486*^9}, {3.650799182903183*^9, 3.6507992096907988`*^9}, {
   3.650804354634556*^9, 3.65080441446903*^9}, {3.650804479786852*^9, 
   3.650804498154166*^9}, {3.650813592108879*^9, 3.6508135938110933`*^9}, {
   3.650813829219349*^9, 3.650813864979759*^9}, {3.65081397481911*^9, 
   3.6508139774985228`*^9}, 3.6508151827013407`*^9, {3.6508152149274273`*^9, 
   3.650815226933703*^9}, {3.650815791314074*^9, 3.6508158095843983`*^9}, {
   3.650815841155718*^9, 3.65081587146953*^9}, {3.650816015093411*^9, 
   3.650816046852161*^9}, {3.650816398353519*^9, 3.650816399733726*^9}, {
   3.650816435109951*^9, 3.650816437673338*^9}, {3.650817727226462*^9, 
   3.65081772774044*^9}, {3.6508199454032183`*^9, 3.6508200436246977`*^9}, {
   3.650820097861915*^9, 3.650820145852421*^9}, {3.6508203367382593`*^9, 
   3.650820351498004*^9}, {3.650820410645545*^9, 3.650820454292355*^9}, {
   3.6508208463381577`*^9, 3.650820851725917*^9}, {3.650821233173712*^9, 
   3.650821250577815*^9}, {3.650821785602833*^9, 3.650821810786231*^9}, {
   3.650821856671327*^9, 3.6508219443791428`*^9}, 3.650822472841449*^9, 
   3.650822608309265*^9, 3.650823185219824*^9, 3.650823282655491*^9, 
   3.655448303575138*^9, 3.655454660938319*^9, {3.655455391875647*^9, 
   3.655455398715188*^9}, {3.672394245044532*^9, 3.672394258460331*^9}},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]FCanonicalPrel", "[", "\[Phi]", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "2."], 
        RowBox[{"(", 
         RowBox[{"2.", "-", "d", "-", "\[Eta]"}], ")"}], " ", "\[Phi]"}], "/.",
        "SetField"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2."]}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "2.", "-", "\[Eta]"}], ")"}], " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2."], 
        RowBox[{"(", 
         RowBox[{"d", "-", "2.", "+", "\[Eta]"}], ")"}], "\[Phi]", " ", 
        RowBox[{
         RowBox[{"u", "''"}], "[", "\[Phi]", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Eta]", " ", 
        RowBox[{"z", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2."], 
        RowBox[{"(", 
         RowBox[{"d", "-", "2.", "+", "\[Eta]"}], ")"}], "\[Phi]", " ", 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.", "+", "\[Eta]"}], ")"}], " ", 
        RowBox[{"wa", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2."], 
        RowBox[{"(", 
         RowBox[{"d", "-", "2.", "+", "\[Eta]"}], ")"}], "\[Phi]", " ", 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}]}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]FDiagrammaticPrel", "[", "\[Phi]", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "4", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]], 
          RowBox[{"IThres", "[", 
           RowBox[{"d", ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"z", "''"}], "[", "\[Phi]", "]"}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "2."}], ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"wa", "''"}], "[", "\[Phi]", "]"}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "4."}], ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Phi]", "]"}], 
          RowBox[{"IThres", "[", 
           RowBox[{"d", ",", "2.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
         RowBox[{"2.", 
          RowBox[{
           RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "2."}], ",", "2.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2.", 
             RowBox[{
              RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}], "+", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
             RowBox[{
              SuperscriptBox["u", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Phi]", "]"}]]}], ")"}], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "4."}], ",", "2.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2.", 
            RowBox[{
             RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], " ", 
            RowBox[{
             RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "6."}], ",", "2.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
         RowBox[{
          FractionBox[
           RowBox[{" ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"]}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "8."}], ",", "2.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            "1.", ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}]}], ")"}], "/.", 
       "SetField"}], ",", "\[IndentingNewLine]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"u", "'''"}], "[", "\[Phi]", "]"}], 
          RowBox[{"IThres", "[", 
           RowBox[{"d", ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "2."}], ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
          RowBox[{"IThres", "[", 
           RowBox[{
            RowBox[{"d", "+", "4."}], ",", "1.", ",", 
            RowBox[{
             RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
            RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
            RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2.", "d"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"MThres", "[", 
         RowBox[{"d", ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["4.", "d"], 
        RowBox[{
         SuperscriptBox["u", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["2.", "d"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], "+", 
          RowBox[{"2", 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}], 
           RowBox[{
            RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "4."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["4.", "d"], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "6."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["2.", "d"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "8."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "''"}], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{"d", ",", "1", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{"4.", 
        RowBox[{
         RowBox[{"wa", "''"}], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "1", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"2.", 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         SuperscriptBox["u", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{"d", ",", "2", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["1.", "d"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2.", "d"}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"]}], "+", 
          RowBox[{"6", "d", " ", 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}], 
           RowBox[{
            RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["4.", "d"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2.", "d"}]}], ")"}], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "4."}], ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["2.", "d"], 
        RowBox[{"(", 
         RowBox[{"2.", "+", 
          RowBox[{"3.", "d"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "6."}], ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["4.", "d"]}], 
        RowBox[{
         SuperscriptBox["u", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"MThres", "[", 
         RowBox[{"d", ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["2.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2.", "d"}], "+", "5."}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"]}], "+", 
          RowBox[{"2.", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3.", "d"}], "+", "4."}], ")"}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}], 
           RowBox[{
            RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["16.", "d"], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "4."}], ",", "4", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["12.", "d"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"MThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "6."}], ",", "4.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["2.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"NThres", "[", 
         RowBox[{"d", ",", "6.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["4.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        RowBox[{
         SuperscriptBox["u", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"NThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "6.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["2.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], "+", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}]}]}], ")"}], 
        RowBox[{"NThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "4."}], ",", "6.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["4.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"NThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "6."}], ",", "6.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["2.", 
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{"d", "+", "2."}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"NThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "8."}], ",", "6.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{
         RowBox[{"wa", "''"}], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{"d", ",", "1", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], "+", 
          RowBox[{"2.", 
           RowBox[{
            SuperscriptBox["u", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "\[Phi]", "]"}], 
           RowBox[{
            RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
        RowBox[{"IThres", "[", 
         RowBox[{"d", ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["4.", "d"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2.", "d"}]}], ")"}], 
        RowBox[{
         RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{
         RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "2."}], ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox["1.", "d"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11.", "d"}], "+", "8."}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
        RowBox[{"IThres", "[", 
         RowBox[{
          RowBox[{"d", "+", "4."}], ",", "2.", ",", 
          RowBox[{
           RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", ",", 
          RowBox[{"z", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
  " "}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.57516998530693*^9, 3.5751699919011307`*^9}, {
   3.5751708885258627`*^9, 3.575170937418639*^9}, {3.575170985635358*^9, 
   3.575171010901998*^9}, {3.5751710693197327`*^9, 3.5751710851495323`*^9}, {
   3.575171323698711*^9, 3.575171345243627*^9}, {3.57517138358105*^9, 
   3.5751713878850737`*^9}, {3.575171546015502*^9, 3.57517156146535*^9}, {
   3.575171643907275*^9, 3.575171645280478*^9}, {3.57517267745794*^9, 
   3.575172677921555*^9}, {3.575173078447118*^9, 3.575173262697588*^9}, {
   3.576081437580881*^9, 3.576081448507572*^9}, {3.6507311032845993`*^9, 
   3.650731168823656*^9}, {3.650731207961855*^9, 3.650731287062491*^9}, {
   3.650731324388812*^9, 3.650731604297002*^9}, {3.650731870970435*^9, 
   3.650731873884647*^9}, {3.650731952945079*^9, 3.6507320581704884`*^9}, {
   3.6507328241410713`*^9, 3.650732832677225*^9}, 3.650732901181675*^9, {
   3.6507827270748997`*^9, 3.650782738900324*^9}, {3.650783595814583*^9, 
   3.650783600650145*^9}, {3.650783679960178*^9, 3.650783682706654*^9}, {
   3.65078511376128*^9, 3.6507851233625183`*^9}, {3.650788977538087*^9, 
   3.650789103360632*^9}, 3.6507891441964083`*^9, {3.6507983121293507`*^9, 
   3.65079832070573*^9}, {3.6507986636881227`*^9, 3.6507986989797707`*^9}, {
   3.650799092414631*^9, 3.6507991272876253`*^9}, {3.650812749262334*^9, 
   3.6508127782353573`*^9}, 3.650812844272945*^9, {3.650817917056587*^9, 
   3.650817922672584*^9}, {3.650820048264319*^9, 3.650820088928046*^9}, {
   3.650820163755478*^9, 3.65082018721885*^9}, {3.650820459021112*^9, 
   3.650820477941739*^9}, {3.650876099919414*^9, 3.650876102546454*^9}, {
   3.650876166378009*^9, 3.650876168810161*^9}, {3.650989621459437*^9, 
   3.650989623950651*^9}, {3.6509896844529953`*^9, 3.650989685726301*^9}, {
   3.6510344409060993`*^9, 3.651034442918153*^9}, {3.651034924564508*^9, 
   3.6510349804487343`*^9}, 3.655448303575677*^9, {3.6554555227094927`*^9, 
   3.655455540977251*^9}, {3.655456424347163*^9, 3.655456425268911*^9}, {
   3.655457344171214*^9, 3.6554574288398027`*^9}, {3.655629831482925*^9, 
   3.655629833516417*^9}, {3.6556414772615232`*^9, 3.6556415210315104`*^9}, {
   3.65564304062239*^9, 3.655643083314767*^9}, {3.655708930126658*^9, 
   3.655708939880065*^9}, {3.655721862540842*^9, 3.655721879474573*^9}, {
   3.655723043256654*^9, 3.655723062514056*^9}, {3.655723121163348*^9, 
   3.655723239450859*^9}, {3.655723329660427*^9, 3.6557233345406027`*^9}, {
   3.6557234278094*^9, 3.655723456718223*^9}, {3.655723570377893*^9, 
   3.655723586506343*^9}, {3.655729596987184*^9, 3.6557296174118977`*^9}, {
   3.6557880063623333`*^9, 3.6557880354480133`*^9}, {3.655885886946636*^9, 
   3.655885911855781*^9}, {3.6610157428496513`*^9, 3.661015788724412*^9}, {
   3.66101588466695*^9, 3.661015885508976*^9}, {3.661015926926317*^9, 
   3.661016013794099*^9}, {3.6610160498532133`*^9, 3.661016093818988*^9}, {
   3.661016150793231*^9, 3.661016151290966*^9}, {3.6610596136736298`*^9, 
   3.661059613979288*^9}, {3.661059774353808*^9, 3.661059906739006*^9}, {
   3.661059945330058*^9, 3.661060059357663*^9}, {3.661060156578259*^9, 
   3.661060243787676*^9}, {3.6610603591293583`*^9, 3.661060582697336*^9}, {
   3.661060667018215*^9, 3.66106085966387*^9}, {3.6610628588349867`*^9, 
   3.661062861310232*^9}, 3.6610630064119997`*^9, 3.661064046223872*^9, 
   3.661064965154471*^9, 3.661065102589479*^9, {3.661065205667377*^9, 
   3.661065208387065*^9}, {3.661065250859845*^9, 3.661065280872755*^9}, 
   3.661065316935299*^9, {3.661065509466628*^9, 3.661065510527453*^9}, 
   3.6610656006048*^9, 3.6610656598139877`*^9, {3.66106570015583*^9, 
   3.6610657007768393`*^9}, {3.661597023798826*^9, 3.661597033177794*^9}, {
   3.6615972176603117`*^9, 3.6615972792581673`*^9}, {3.6615973429064074`*^9, 
   3.661597426358264*^9}, {3.661598222232036*^9, 3.6615983234844217`*^9}, {
   3.661598398889804*^9, 3.661598429643929*^9}, {3.661602047930348*^9, 
   3.661602053881135*^9}, {3.661604940407645*^9, 3.661604946559993*^9}, {
   3.661608122494595*^9, 3.6616082363151283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"field", "-", 
    RowBox[{
    "derivative", " ", "operator", " ", "to", " ", "derive", " ", "flow", " ",
      "equations", " ", "for", " ", "parameters", " ", "and", " ", 
     "couplings"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dPhi", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#1", ",", "\[Phi]"}], "]"}], "//.", "ReplaceFunc"}], "&"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"deri", "[", 
       RowBox[{"f_", ",", "n_"}], "]"}], "/;", 
      RowBox[{
       RowBox[{"IntegerQ", "[", "n", "]"}], "&&", 
       RowBox[{"n", "\[GreaterEqual]", "0"}]}]}], ":=", 
     RowBox[{"Nest", "[", 
      RowBox[{"dPhi", ",", "f", ",", "n"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "set", " ", "volume", " ", "factor", " ", "and", " ", "Euclidean", " ", 
     "dimension"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SetDim", "[", "dim_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["v", "d"], "\[Rule]", "1"}], 
       RowBox[{"(*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2.", 
            RowBox[{"d", "+", "1."}]], 
           SuperscriptBox["\[Pi]", 
            RowBox[{"d", "/", "2."}]], 
           RowBox[{"Gamma", "[", 
            RowBox[{"d", "/", "2."}], "]"}]}], ")"}], 
         RowBox[{"-", "1"}]], "*)"}], ",", 
       RowBox[{"d", "\[Rule]", "dim"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.650813991336293*^9, 3.650814010878018*^9}, {
   3.650814153406446*^9, 3.650814158544573*^9}, {3.650814338276062*^9, 
   3.650814348365922*^9}, {3.650814506507756*^9, 3.650814512227857*^9}, {
   3.650814573000711*^9, 3.650814622509653*^9}, {3.650814696761035*^9, 
   3.650814747546503*^9}, {3.650821120872149*^9, 3.650821135160862*^9}, 
   3.655448303576317*^9, {3.6554573235044107`*^9, 3.655457340020014*^9}, {
   3.655457951079748*^9, 3.655457951870204*^9}, {3.6554580059646597`*^9, 
   3.655458039341042*^9}, {3.655632746659574*^9, 3.655632792198668*^9}, {
   3.655632956567402*^9, 3.655633015786726*^9}, {3.6556408156385603`*^9, 
   3.655640820481126*^9}, 3.6556430879128237`*^9, {3.655701153236555*^9, 
   3.6557011552503977`*^9}, {3.6557082279742193`*^9, 3.655708230175849*^9}, {
   3.6557296225152683`*^9, 3.655729632014414*^9}, {3.655879438012145*^9, 
   3.655879441668852*^9}, {3.655882286931775*^9, 3.655882288848523*^9}, {
   3.661004769040883*^9, 3.6610047722200193`*^9}, 3.661596021523823*^9, {
   3.661606378919842*^9, 3.661606420726218*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Simplify integrands and define functions to evaluate RG \[Beta] functions\
\>", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.655644384533593*^9, 3.655644420948512*^9}, {
   3.655644523874898*^9, 3.655644536116506*^9}, 3.655820221162805*^9, {
   3.6723926813412237`*^9, 3.672392682669176*^9}, {3.6723942285246143`*^9, 
   3.672394236420665*^9}},
 Background->RGBColor[
  0.9568627450980393, 0.9568627450980393, 0.9568627450980393]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]FPrel", "=", "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["4.", "d"], 
                  SubscriptBox["v", "d"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], ")"}], 
                   "2"], 
                  RowBox[{"MThres", "[", 
                   RowBox[{"d", ",", "4.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{
                  FractionBox["8.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                  RowBox[{
                   RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"MThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "2."}], ",", "4.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{
                  FractionBox["4.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
                    "+", 
                    RowBox[{"2.", 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
                  RowBox[{"MThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "4."}], ",", "4.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{
                  FractionBox["8.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{
                   RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"MThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "6."}], ",", "4.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{
                  FractionBox["4.", "d"], 
                  SubscriptBox["v", "d"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
                  RowBox[{"MThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "8."}], ",", "4.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{"2.", 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   RowBox[{"z", "''"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"IThres", "[", 
                   RowBox[{"d", ",", "1.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "+", 
                 RowBox[{"8.", 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   RowBox[{"wa", "''"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"IThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "2."}], ",", "1.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "-", 
                 RowBox[{"4.", 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{
                   SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                  RowBox[{"IThres", "[", 
                   RowBox[{"d", ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "-", 
                 RowBox[{
                  FractionBox["2.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1.", "+", 
                    RowBox[{"2.", "d"}]}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"6.", "d", " ", 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}]}], ")"}], 
                  RowBox[{"IThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "2."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "-", 
                 RowBox[{
                  FractionBox["8.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{"(", 
                   RowBox[{"1.", "+", 
                    RowBox[{"2.", "d"}]}], ")"}], 
                  RowBox[{
                   RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{
                   RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"IThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "4."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "-", 
                 RowBox[{
                  FractionBox["4.", "d"], 
                  SubscriptBox["v", "d"], 
                  RowBox[{"(", 
                   RowBox[{"2.", "+", 
                    RowBox[{"3.", "d"}]}], ")"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
                  RowBox[{"IThres", "[", 
                   RowBox[{
                    RowBox[{"d", "+", "6."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "-", 
                 RowBox[{"2.", 
                  SubscriptBox["v", "d"], 
                  RowBox[{
                   RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]], 
                    RowBox[{"IThres", "[", 
                    RowBox[{"d", ",", "1.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"z", "''"}], "[", "\[Phi]", "]"}], 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]], 
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "2."}], ",", "1.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"wa", "''"}], "[", "\[Phi]", "]"}], 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]], 
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "4."}], ",", "1.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}], 
                    RowBox[{"IThres", "[", 
                    RowBox[{"d", ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
                    RowBox[{"2.", 
                    RowBox[{
                    RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], 
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "2."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "-", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2.", 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}], "+", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"], 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]]}], ")"}], 
                    
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "4."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2.", 
                    RowBox[{
                    RowBox[{"z", "'"}], "[", "\[Phi]", "]"}], " ", 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}]}], 
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]], 
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "6."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}], " ", "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{" ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"wa", "'"}], "[", "\[Phi]", "]"}], ")"}], "2"]}], 
                    
                    RowBox[{
                    SuperscriptBox["u", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Phi]", "]"}]], 
                    RowBox[{"IThres", "[", 
                    RowBox[{
                    RowBox[{"d", "+", "8."}], ",", "2.", ",", 
                    RowBox[{
                    RowBox[{"u", "''"}], "[", "\[Phi]", "]"}], ",", "\[Eta]", 
                    ",", "1.", ",", 
                    RowBox[{"wa", "[", "\[Phi]", "]"}]}], "]"}]}]}], 
                   ")"}]}]}], ")"}], "/.", "SetField"}], "/.", "ReduceList"}],
              "//.", "ReplaceInt"}], ",", "\[Eta]"}], "]"}], ",", "\[Eta]", 
          ",", "i"}], "]"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"d", ">", "0"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6556372730176773`*^9, 3.6556373260051937`*^9}, {
   3.6556377641840973`*^9, 3.6556377990707912`*^9}, {3.6556379041317873`*^9, 
   3.6556379147430067`*^9}, {3.655637955172371*^9, 3.6556379611276283`*^9}, {
   3.655638002815089*^9, 3.655638022025865*^9}, {3.655638345096911*^9, 
   3.6556383653063927`*^9}, {3.655638431571184*^9, 3.6556384451171007`*^9}, {
   3.655638516999689*^9, 3.655638521407132*^9}, {3.655640553075239*^9, 
   3.65564055679362*^9}, 3.655644420950629*^9, 3.655723008942013*^9, {
   3.6557235581950693`*^9, 3.655723559792264*^9}, {3.6557236097019787`*^9, 
   3.6557236133777037`*^9}, {3.6557886261786547`*^9, 3.6557886274069138`*^9}, 
   3.655820221163172*^9, {3.6610609048255997`*^9, 3.6610610785565*^9}, {
   3.6610611257828407`*^9, 3.661061170687694*^9}, {3.661061205315528*^9, 
   3.6610612280592937`*^9}, {3.661064269394533*^9, 3.661064341442671*^9}, 
   3.661065109953567*^9, {3.661065221776195*^9, 3.661065242451984*^9}, {
   3.6610657313687696`*^9, 3.6610657592379513`*^9}, 3.661065804256074*^9, {
   3.661065867909585*^9, 3.661065874437667*^9}, {3.661065936783536*^9, 
   3.661065950713619*^9}, 3.661066009430912*^9, 3.6615961404794292`*^9, {
   3.661608244818201*^9, 3.6616082944585533`*^9}, 3.672394459262885*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]FCanonical", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]FCanonicalPrel", "[", "\[Phi]", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"deri", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]FCanonicalPrel", "[", "\[Phi]", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{"TruncationOrder", "-", "1"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"deri", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]FCanonicalPrel", "[", "\[Phi]", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"TruncationOrder", "-", 
                RowBox[{"2", 
                 RowBox[{"dim", "/", 
                  RowBox[{"(", 
                   RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"deri", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]FCanonicalPrel", "[", "\[Phi]", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"TruncationOrder", "-", 
                RowBox[{"2", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"dim", "+", "2"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
           "]"}]}], "}"}], "]"}], "/.", "SetField"}], "/.", "ReduceList"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.655702258688736*^9, 3.655702353190469*^9}, {
   3.65570854584202*^9, 3.655708554833333*^9}, {3.655721736367661*^9, 
   3.655721738117597*^9}, {3.655721930979348*^9, 3.655721946293407*^9}, {
   3.6557232687493134`*^9, 3.6557232738483963`*^9}, {3.655723409778419*^9, 
   3.655723415959207*^9}, {3.655723509683329*^9, 3.655723510020927*^9}, {
   3.655723632851226*^9, 3.655723639346107*^9}, {3.655788090460074*^9, 
   3.655788122476349*^9}, {3.655793452071033*^9, 3.655793452105839*^9}, {
   3.655807555435666*^9, 3.6558075556082773`*^9}, 3.655820221163328*^9, {
   3.661064412386385*^9, 3.661064448690544*^9}, {3.6610644855632553`*^9, 
   3.661064532850813*^9}, {3.6615206304100037`*^9, 3.661520632962797*^9}, {
   3.661606318785224*^9, 3.6616063432914124`*^9}, {3.6616064392414227`*^9, 
   3.66160646212374*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]FDiagrammatic", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Beta]FDiagrammaticPrel", "[", "\[Phi]", "]"}], 
                  "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "/.", "ReduceList"}], "//.",
                 "ReplaceInt"}], ",", "\[Eta]"}], "]"}], ",", "\[Eta]", ",", 
             "j"}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{
             RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
             RowBox[{"d", ">", "0"}]}]}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"deri", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Beta]FDiagrammaticPrel", "[", "\[Phi]", "]"}], 
                    "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "i"}], "]"}], "/.", 
                    "SetField"}], "/.", "ReduceList"}], "//.", "ReplaceInt"}],
                  ",", "\[Eta]"}], "]"}], ",", "\[Eta]", ",", "j"}], "]"}], 
             ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{
               RowBox[{"y", "\[GreaterEqual]", "0"}], "&&", 
               RowBox[{"d", ">", "0"}]}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", 
             RowBox[{"TruncationOrder", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"deri", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Beta]FDiagrammaticPrel", "[", "\[Phi]", "]"}], 
                    "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", "i"}], "]"}], "/.", 
                  "SetField"}], "/.", "ReduceList"}], "//.", "ReplaceInt"}], 
               ",", "\[Eta]"}], "]"}], ",", "\[Eta]", ",", "j"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"TruncationOrder", "-", 
               RowBox[{"2", 
                RowBox[{"dim", "/", 
                 RowBox[{"(", 
                  RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"deri", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Beta]FDiagrammaticPrel", "[", "\[Phi]", "]"}], 
                    "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", "i"}], "]"}], "/.", 
                  "SetField"}], "/.", "ReduceList"}], "//.", "ReplaceInt"}], 
               ",", "\[Eta]"}], "]"}], ",", "\[Eta]", ",", "j"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"TruncationOrder", "-", 
               RowBox[{"2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"dim", "+", "2"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "}"}]}], 
          "]"}]}], "}"}], "]"}], 
      SuperscriptBox["\[Eta]", "j"]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.655637587796386*^9, 3.655637605462335*^9}, {
   3.6556376604123163`*^9, 3.655637726766768*^9}, {3.655637834065387*^9, 
   3.655637837259679*^9}, {3.6556381026263103`*^9, 3.6556381561588306`*^9}, {
   3.6556381944271593`*^9, 3.655638233453685*^9}, {3.655640583479279*^9, 
   3.655640597213499*^9}, {3.655641531322824*^9, 3.6556415319214897`*^9}, {
   3.6556416950370092`*^9, 3.655641697470469*^9}, 3.6556444209511833`*^9, {
   3.6557093310224333`*^9, 3.655709339776939*^9}, {3.655721717860812*^9, 
   3.655721720389789*^9}, {3.655721824470668*^9, 3.655721833227294*^9}, {
   3.655721905309537*^9, 3.6557219065864563`*^9}, 3.6557230992983837`*^9, {
   3.655723280048287*^9, 3.655723287779727*^9}, {3.655723339561861*^9, 
   3.655723361025824*^9}, {3.655723397458623*^9, 3.655723406851632*^9}, {
   3.655723513989347*^9, 3.655723514319024*^9}, {3.655723647356657*^9, 
   3.655723699951486*^9}, {3.6557942765055943`*^9, 3.655794298451386*^9}, {
   3.655807569622583*^9, 3.6558075699538517`*^9}, {3.655814637500905*^9, 
   3.655814665791024*^9}, {3.655816348182218*^9, 3.655816351244664*^9}, {
   3.6558164056112003`*^9, 3.655816435647002*^9}, {3.65581660661045*^9, 
   3.65581660953964*^9}, 3.655820221163488*^9, {3.6558898637662992`*^9, 
   3.655889925038867*^9}, {3.655981022376486*^9, 3.655981029634139*^9}, {
   3.655981070759766*^9, 3.65598116942899*^9}, {3.661066073435327*^9, 
   3.661066126476593*^9}, {3.661596145983026*^9, 3.6615961655425673`*^9}, {
   3.661605281587411*^9, 3.661605291850552*^9}, {3.661606484489101*^9, 
   3.661606501675022*^9}, {3.6616150124686413`*^9, 3.66161503489184*^9}, {
   3.662580355039659*^9, 3.662580378327908*^9}, {3.6632541638774567`*^9, 
   3.663254197221143*^9}, {3.6632546432266207`*^9, 3.663254671224766*^9}, {
   3.663428253025085*^9, 3.663428261888929*^9}, {3.6642656710273027`*^9, 
   3.6642656741257687`*^9}, {3.6711239498661823`*^9, 3.671123959767871*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]F", "[", 
    RowBox[{
     RowBox[{"dim_", "/;", 
      RowBox[{"NumberQ", "[", "dim", "]"}]}], ",", "Variables__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Vars", ",", "SetVariables"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vars", "=", "VarList"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SetVariables", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{"Variables", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", "i", "]"}], "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Eta]FPrel", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/.", "SetVariables"}], "//.", 
             
             RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
            ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", 
             SuperscriptBox["10", "3"]}], ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Automatic", ",", 
               RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "None"}]}], 
              "}"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c", "[", "1", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"c", "[", "2", "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"Variables", ",", "NumberQ"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.655630631915506*^9, 3.655630846456073*^9}, {
   3.65563089026965*^9, 3.6556309109631157`*^9}, {3.655630941662339*^9, 
   3.6556309541729727`*^9}, {3.6556310023317127`*^9, 
   3.6556310346710443`*^9}, {3.655632709406798*^9, 3.655632711535859*^9}, 
   3.65563289166295*^9, {3.655632926279992*^9, 3.6556329269861813`*^9}, {
   3.6556340903039913`*^9, 3.655634103354554*^9}, {3.655634187619479*^9, 
   3.655634220365293*^9}, {3.655635853305358*^9, 3.655635871484963*^9}, {
   3.655636154924086*^9, 3.65563616895503*^9}, {3.6556362234973288`*^9, 
   3.655636267840971*^9}, {3.655636415188328*^9, 3.6556364969288883`*^9}, {
   3.655637226089654*^9, 3.655637255411107*^9}, {3.6556374026033697`*^9, 
   3.655637444060068*^9}, {3.65563750680722*^9, 3.655637520091611*^9}, {
   3.6556384154966917`*^9, 3.655638425996811*^9}, {3.6556384639600554`*^9, 
   3.6556384797422953`*^9}, {3.655638525879407*^9, 3.6556385260421133`*^9}, {
   3.655639189517023*^9, 3.6556391921250143`*^9}, {3.6556405645845757`*^9, 
   3.65564056512363*^9}, {3.655640835999929*^9, 3.655640836655551*^9}, {
   3.655643561248757*^9, 3.655643595896431*^9}, {3.6556437751049347`*^9, 
   3.655643780752722*^9}, {3.6557091055885887`*^9, 3.655709114927104*^9}, {
   3.655723519619404*^9, 3.655723520156082*^9}, {3.6557235992120447`*^9, 
   3.655723606739428*^9}, {3.655730620614764*^9, 3.655730622799662*^9}, {
   3.655800463459375*^9, 3.6558004700981216`*^9}, {3.655882570771225*^9, 
   3.655882587881199*^9}, {3.655987042218089*^9, 3.6559870429433193`*^9}, {
   3.65598715252348*^9, 3.655987209201589*^9}, {3.672392634438559*^9, 
   3.6723926348223124`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]F", "[", 
    RowBox[{
     RowBox[{"index_", "/;", 
      RowBox[{"IntegerQ", "[", "index", "]"}]}], ",", 
     RowBox[{"dim_", "/;", 
      RowBox[{"NumberQ", "[", "dim", "]"}]}], ",", "Variables__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Vars", ",", "SetVariables"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vars", "=", "VarList"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SetVariables", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{"Variables", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]FCanonical", "[", 
             RowBox[{"[", "index", "]"}], "]"}], "/.", "SetVariables"}], 
           ")"}], "+", 
          RowBox[{"2.", 
           SubscriptBox["v", "d"], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"NIntegrate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"\[Beta]FDiagrammatic", "[", 
                    RowBox[{"[", "index", "]"}], "]"}], ",", "\[Eta]", ",", 
                    "j"}], "]"}], "/.", "SetVariables"}], "//.", 
                 RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
                RowBox[{
                "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], ",", 
                RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}], 
                ",", 
                RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], ",", 
                RowBox[{"MaxRecursion", "\[Rule]", 
                 SuperscriptBox["10", "3"]}], ",", "\[IndentingNewLine]", 
                RowBox[{"Method", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
                   RowBox[{
                   "\"\<SingularityHandler\>\"", "\[Rule]", "Automatic"}], 
                   ",", 
                   RowBox[{
                   "\"\<SymbolicProcessing\>\"", "\[Rule]", "None"}]}], 
                  "}"}]}]}], "]"}], 
              SuperscriptBox["\[Eta]", "j"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Eta]", "\[Rule]", 
          RowBox[{"\[Eta]F", "[", 
           RowBox[{"dim", ",", 
            RowBox[{"Vars", "/.", "SetVariables"}]}], "]"}]}]}], "//.", 
        RowBox[{"SetDim", "[", "dim", "]"}]}]}]}], "]"}], "/;", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"Variables", ",", "NumberQ"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6557088447601*^9, 3.6557089189560423`*^9}, 
   3.655708964876401*^9, {3.655708998303464*^9, 3.6557090016914167`*^9}, {
   3.655709147772221*^9, 3.655709182056978*^9}, 3.655709444437241*^9, {
   3.655709627369862*^9, 3.655709629689218*^9}, {3.655709885317416*^9, 
   3.6557099626954937`*^9}, {3.655709995373683*^9, 3.655710012894388*^9}, {
   3.655718854862537*^9, 3.6557188590636997`*^9}, 3.6557194258466167`*^9, {
   3.6557233662374573`*^9, 3.6557233935104923`*^9}, {3.655723522424054*^9, 
   3.6557235309988413`*^9}, {3.6557237024707003`*^9, 3.6557237107699327`*^9}, 
   3.6557297915620213`*^9, {3.6557306281882563`*^9, 3.655730635056739*^9}, 
   3.655800373688205*^9, {3.655800428123238*^9, 3.655800438316165*^9}, 
   3.655882576102408*^9, {3.655884822004663*^9, 3.6558848742732143`*^9}, {
   3.655884915022366*^9, 3.655884967865039*^9}, {3.6558850443796167`*^9, 
   3.655885080601859*^9}, {3.655885132819371*^9, 3.6558851460981693`*^9}, {
   3.655885177728849*^9, 3.655885214628763*^9}, {3.655885304626253*^9, 
   3.65588530804592*^9}, {3.655885485393806*^9, 3.655885486377491*^9}, {
   3.655885685866893*^9, 3.655885689863793*^9}, {3.6559822779503202`*^9, 
   3.6559822864265957`*^9}, {3.655982580830976*^9, 3.6559826718602457`*^9}, {
   3.655982717136685*^9, 3.6559827290602207`*^9}, {3.655982776798552*^9, 
   3.6559828967649937`*^9}, {3.655983469566636*^9, 3.655983477647539*^9}, {
   3.655985230101611*^9, 3.65598525507826*^9}, {3.655985299677992*^9, 
   3.6559852999801207`*^9}, {3.6559853336616*^9, 3.655985369060542*^9}, {
   3.655985819532626*^9, 3.65598595794567*^9}, {3.655985990341799*^9, 
   3.6559861219914093`*^9}, {3.6559861576194477`*^9, 3.655986291844829*^9}, {
   3.655986373428712*^9, 3.655986376339164*^9}, {3.6559864153787613`*^9, 
   3.655986423661488*^9}, {3.655986499816842*^9, 3.655986519657378*^9}, {
   3.6559865676551323`*^9, 3.6559866456777773`*^9}, {3.6559866908829327`*^9, 
   3.655986692144861*^9}, {3.655987292301744*^9, 3.65598729532045*^9}, {
   3.655987410820333*^9, 3.65598741119163*^9}, {3.6559874501388607`*^9, 
   3.6559874628819113`*^9}, {3.6559880516473303`*^9, 3.655988112839308*^9}, {
   3.655990428572688*^9, 3.6559904733659143`*^9}, {3.6560470843808203`*^9, 
   3.65604708633103*^9}, {3.656047192963825*^9, 3.656047211382409*^9}, {
   3.6560472503165407`*^9, 3.656047269074851*^9}, {3.6560473255185633`*^9, 
   3.656047330121348*^9}, {3.656047375561701*^9, 3.6560473849226093`*^9}, {
   3.656047420358264*^9, 3.656047429806445*^9}, {3.656047551980266*^9, 
   3.656047573817775*^9}, {3.656048789379071*^9, 3.656048790175849*^9}, {
   3.6560490102281923`*^9, 3.6560490114486923`*^9}, 3.6616076418681383`*^9, {
   3.6621041370432787`*^9, 3.66210415299498*^9}, {3.662104372691141*^9, 
   3.6621044006790657`*^9}, {3.662104487526163*^9, 3.6621044906835938`*^9}, {
   3.6621975805366793`*^9, 3.662197584289884*^9}, {3.6723926312706757`*^9, 
   3.672392631622423*^9}}],

Cell["Stability matrix to evaluate stability of scaling solutions", \
"Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.655644384533593*^9, 3.655644420948512*^9}, {
   3.655644523874898*^9, 3.655644536116506*^9}, 3.655820221162805*^9, {
   3.662034995128993*^9, 3.662035003273085*^9}},
 Background->RGBColor[
  0.9568627450980393, 0.9568627450980393, 0.9568627450980393]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]Fderi", "[", 
    RowBox[{
     RowBox[{"jx_", "/;", 
      RowBox[{"NumberQ", "[", "jx", "]"}]}], ",", 
     RowBox[{"dim_", "/;", 
      RowBox[{"NumberQ", "[", "dim", "]"}]}], ",", "Variables__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Vars", ",", "SetVariables"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vars", "=", "VarList"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SetVariables", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{"Variables", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"\[Eta]FPrel", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"VarList", "[", 
                   RowBox[{"[", "jx", "]"}], "]"}], ",", "j"}], "}"}]}], 
               "]"}], "/.", "SetVariables"}], "//.", 
             RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
            ",", 
            RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", 
             RowBox[{"1", " ", 
              SuperscriptBox["10", "3"]}]}], ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
               RowBox[{"\"\<SingularityHandler\>\"", "\[Rule]", "Automatic"}],
                ",", 
               RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "None"}]}], 
              "}"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"c", "[", 
            RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"1", ",", "0"}], "]"}], 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "2"]}]}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"Variables", ",", "NumberQ"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6620393267549887`*^9, 3.662039339175971*^9}, {
  3.6620393946791067`*^9, 3.662039456857009*^9}, {3.662039941460433*^9, 
  3.662039953376214*^9}, {3.662040291756742*^9, 3.662040303406001*^9}, {
  3.6620403388573627`*^9, 3.66204035536441*^9}, {3.6624052005050707`*^9, 
  3.6624052008102283`*^9}, {3.662407013573255*^9, 3.662407028261073*^9}, {
  3.662444672448751*^9, 3.662444673388636*^9}, {3.662445365043788*^9, 
  3.6624453979270163`*^9}, {3.67239262724862*^9, 3.672392627990878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"StabilityMatrix", "[", 
    RowBox[{
     RowBox[{"dim_", "/;", 
      RowBox[{"NumberQ", "[", "dim", "]"}]}], ",", "Variables__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Vars", ",", "SetVariables"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vars", "=", "VarList"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SetVariables", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{"Variables", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"\[Beta]FCanonical", "[", 
                  RowBox[{"[", "ix", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"VarList", "[", 
                    RowBox[{"[", "jx", "]"}], "]"}], ",", "1"}], "}"}]}], 
                "]"}], "/.", "SetVariables"}], ")"}], "+", 
             RowBox[{"2.", 
              SubscriptBox["v", "d"], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"NIntegrate", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"\[Beta]FDiagrammatic", "[", 
                    RowBox[{"[", "ix", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"VarList", "[", 
                    RowBox[{"[", "jx", "]"}], "]"}], ",", "1"}], "}"}]}], 
                    "]"}], ",", "\[Eta]", ",", "j"}], "]"}], "/.", 
                    "SetVariables"}], "//.", 
                    RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
                   RowBox[{
                   "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
                   ",", 
                   RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}],
                    ",", 
                   RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], 
                   ",", 
                   RowBox[{"MaxRecursion", "\[Rule]", 
                    RowBox[{"1", " ", 
                    SuperscriptBox["10", "3"]}]}], ",", "\[IndentingNewLine]", 
                   RowBox[{"Method", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
                    RowBox[{
                    "\"\<SingularityHandler\>\"", "\[Rule]", "Automatic"}], 
                    ",", 
                    RowBox[{
                    "\"\<SymbolicProcessing\>\"", "\[Rule]", "None"}]}], 
                    "}"}]}]}], "]"}], 
                 SuperscriptBox["\[Eta]", "j"]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"\[Beta]FCanonical", "[", 
                    RowBox[{"[", "ix", "]"}], "]"}], ",", "\[Eta]", ",", 
                    "1"}], "]"}], "/.", "SetVariables"}], ")"}], "+", " ", 
                RowBox[{"2.", 
                 SubscriptBox["v", "d"], 
                 RowBox[{"NIntegrate", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"\[Beta]FDiagrammatic", "[", 
                    RowBox[{"[", "ix", "]"}], "]"}], ",", "\[Eta]", ",", 
                    "1"}], "]"}], "/.", "SetVariables"}], "//.", 
                    RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"y", ",", "0.", ",", "Infinity"}], "}"}], ",", 
                   RowBox[{
                   "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
                   ",", 
                   RowBox[{"PrecisionGoal", "\[Rule]", "Automatic"}], ",", 
                   RowBox[{"AccuracyGoal", "\[Rule]", "Automatic"}], ",", 
                   RowBox[{"MaxRecursion", "\[Rule]", 
                    RowBox[{"1", " ", 
                    SuperscriptBox["10", "3"]}]}], ",", "\[IndentingNewLine]", 
                   RowBox[{"Method", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
                    RowBox[{
                    "\"\<SingularityHandler\>\"", "\[Rule]", "Automatic"}], 
                    ",", 
                    RowBox[{
                    "\"\<SymbolicProcessing\>\"", "\[Rule]", "None"}]}], 
                    "}"}]}]}], "]"}]}]}], ")"}], "\[Eta]deri"}]}], "/.", 
            RowBox[{"\[Eta]", "\[Rule]", 
             RowBox[{"\[Eta]F", "[", 
              RowBox[{"dim", ",", 
               RowBox[{"Vars", "/.", "SetVariables"}]}], "]"}]}]}], "/.", 
           RowBox[{"\[Eta]deri", "\[Rule]", 
            RowBox[{"\[Eta]Fderi", "[", 
             RowBox[{"jx", ",", "dim", ",", 
              RowBox[{"Vars", "/.", "SetVariables"}]}], "]"}]}]}], "//.", 
          RowBox[{"SetDim", "[", "dim", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ix", ",", "1", ",", 
           RowBox[{"Length", "[", "VarList", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jx", ",", "1", ",", 
           RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}]}], 
     "]"}], "/;", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"Variables", ",", "NumberQ"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6557088447601*^9, 3.6557089189560423`*^9}, 
   3.655708964876401*^9, {3.655708998303464*^9, 3.6557090016914167`*^9}, {
   3.655709147772221*^9, 3.655709182056978*^9}, 3.655709444437241*^9, {
   3.655709627369862*^9, 3.655709629689218*^9}, {3.655709885317416*^9, 
   3.6557099626954937`*^9}, {3.655709995373683*^9, 3.655710012894388*^9}, {
   3.655718854862537*^9, 3.6557188590636997`*^9}, 3.6557194258466167`*^9, {
   3.6557233662374573`*^9, 3.6557233935104923`*^9}, {3.655723522424054*^9, 
   3.6557235309988413`*^9}, {3.6557237024707003`*^9, 3.6557237107699327`*^9}, 
   3.6557297915620213`*^9, {3.6557306281882563`*^9, 3.655730635056739*^9}, 
   3.655800373688205*^9, {3.655800428123238*^9, 3.655800438316165*^9}, 
   3.655882576102408*^9, {3.655884822004663*^9, 3.6558848742732143`*^9}, {
   3.655884915022366*^9, 3.655884967865039*^9}, {3.6558850443796167`*^9, 
   3.655885080601859*^9}, {3.655885132819371*^9, 3.6558851460981693`*^9}, {
   3.655885177728849*^9, 3.655885214628763*^9}, {3.655885304626253*^9, 
   3.65588530804592*^9}, {3.655885485393806*^9, 3.655885486377491*^9}, {
   3.655885685866893*^9, 3.655885689863793*^9}, {3.6559822779503202`*^9, 
   3.6559822864265957`*^9}, {3.655982580830976*^9, 3.6559826718602457`*^9}, {
   3.655982717136685*^9, 3.6559827290602207`*^9}, {3.655982776798552*^9, 
   3.6559828967649937`*^9}, {3.655983469566636*^9, 3.655983477647539*^9}, {
   3.655985230101611*^9, 3.65598525507826*^9}, {3.655985299677992*^9, 
   3.6559852999801207`*^9}, {3.6559853336616*^9, 3.655985369060542*^9}, {
   3.655985819532626*^9, 3.65598595794567*^9}, {3.655985990341799*^9, 
   3.6559861219914093`*^9}, {3.6559861576194477`*^9, 3.655986291844829*^9}, {
   3.655986373428712*^9, 3.655986376339164*^9}, {3.6559864153787613`*^9, 
   3.655986423661488*^9}, {3.655986499816842*^9, 3.655986519657378*^9}, {
   3.6559865676551323`*^9, 3.6559866456777773`*^9}, {3.6559866908829327`*^9, 
   3.655986692144861*^9}, {3.655987292301744*^9, 3.65598729532045*^9}, {
   3.655987410820333*^9, 3.65598741119163*^9}, {3.6559874501388607`*^9, 
   3.6559874628819113`*^9}, {3.6559880516473303`*^9, 3.655988112839308*^9}, {
   3.655990428572688*^9, 3.6559904733659143`*^9}, {3.6560470843808203`*^9, 
   3.65604708633103*^9}, {3.656047192963825*^9, 3.656047211382409*^9}, {
   3.6560472503165407`*^9, 3.656047269074851*^9}, {3.6560473255185633`*^9, 
   3.656047330121348*^9}, {3.656047375561701*^9, 3.6560473849226093`*^9}, {
   3.656047420358264*^9, 3.656047429806445*^9}, {3.656047551980266*^9, 
   3.656047573817775*^9}, {3.656048789379071*^9, 3.656048790175849*^9}, {
   3.6560490102281923`*^9, 3.6560490114486923`*^9}, 3.6616076418681383`*^9, {
   3.662028149749913*^9, 3.662028161204267*^9}, {3.6620281977588863`*^9, 
   3.662028282758671*^9}, {3.6620283367764397`*^9, 3.66202836425347*^9}, {
   3.662028428263794*^9, 3.6620284634574757`*^9}, 3.662028603353997*^9, 
   3.662029151980403*^9, {3.662038916560214*^9, 3.662038924319086*^9}, 
   3.6620390308696823`*^9, {3.662039542407362*^9, 3.662039553814405*^9}, {
   3.662039646836878*^9, 3.662039660202951*^9}, {3.662039690210141*^9, 
   3.6620396947656507`*^9}, {3.662039740692869*^9, 3.662039811076879*^9}, {
   3.662039872029831*^9, 3.662039933818886*^9}, {3.662040038589691*^9, 
   3.662040160622423*^9}, 3.6620407533227158`*^9, {3.6621976266049356`*^9, 
   3.662197636429344*^9}, {3.662197879944368*^9, 3.662197882191175*^9}, {
   3.662383915998692*^9, 3.662383925534095*^9}, {3.662404142623851*^9, 
   3.6624041426576977`*^9}, 3.6624041739679832`*^9, {3.662404206511312*^9, 
   3.662404291434793*^9}, {3.6624049535072823`*^9, 3.662404976208393*^9}, 
   3.662405893960321*^9, {3.662405945434437*^9, 3.6624059632762947`*^9}, {
   3.66240657755304*^9, 3.66240658012554*^9}, {3.662406647641734*^9, 
   3.662406720802054*^9}, {3.662406928363257*^9, 3.6624069370217867`*^9}, {
   3.6624351659856462`*^9, 3.662435196390164*^9}, {3.6624352419198914`*^9, 
   3.662435264750864*^9}, {3.6624353577694798`*^9, 3.6624353832062597`*^9}, {
   3.662436513056898*^9, 3.6624365254157333`*^9}, {3.6624373083427877`*^9, 
   3.662437326851007*^9}, {3.662437401116675*^9, 3.662437429290475*^9}, {
   3.6624374817361937`*^9, 3.662437501346641*^9}, {3.662437532138502*^9, 
   3.662437567744969*^9}, {3.662437602444841*^9, 3.662437616186358*^9}, {
   3.6624377309934053`*^9, 3.662437755501411*^9}, 3.662437806911455*^9, {
   3.662437840556389*^9, 3.6624379257157803`*^9}, {3.6624379914441233`*^9, 
   3.662437994096241*^9}, {3.662444697969928*^9, 3.662444698782249*^9}, {
   3.662445377829533*^9, 3.662445385005597*^9}, {3.6723926199602127`*^9, 
   3.6723926235835533`*^9}}],

Cell[CellGroupData[{

Cell["Check typical evaluation times", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.655807888393265*^9, 3.6558079117503157`*^9}, 
   3.65580796629538*^9, {3.6558890147478523`*^9, 3.655889016430518*^9}},
 Background->RGBColor[
  0.9568627450980393, 0.9568627450980393, 0.9568627450980393]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Buffer", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"2", " ", 
       SuperscriptBox["10", "2"]}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"Buffer", ",", 
        RowBox[{
         RowBox[{"AbsoluteTiming", "[", 
          RowBox[{"\[Eta]F", "[", 
           RowBox[{
            RowBox[{"RandomReal", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], 
           "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], 
   RowBox[{"Histogram", "[", 
    RowBox[{"Buffer", ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.655729930426127*^9, 3.655730045929556*^9}, {
   3.655730090932597*^9, 3.655730163745122*^9}, {3.6557302277678337`*^9, 
   3.655730229079336*^9}, {3.655730259618842*^9, 3.6557302682217407`*^9}, {
   3.6557303702705936`*^9, 3.655730370336877*^9}, {3.655730414862102*^9, 
   3.6557304218292837`*^9}, {3.655730689920309*^9, 3.6557306900732937`*^9}, {
   3.65573079496128*^9, 3.655730849993577*^9}, {3.655790612764139*^9, 
   3.655790638343726*^9}, {3.655790675831175*^9, 3.655790679218128*^9}, {
   3.655800492010743*^9, 3.655800493727171*^9}, 3.655807966296012*^9, {
   3.6559867062193604`*^9, 3.655986710777293*^9}, {3.655987425144945*^9, 
   3.655987426599757*^9}, {3.656047048643466*^9, 3.65604705348092*^9}, {
   3.661607577875772*^9, 3.661607577978791*^9}, {3.661607631803925*^9, 
   3.661607631974934*^9}, {3.661608487468156*^9, 3.661608487629524*^9}, {
   3.661616969158205*^9, 3.661616969241602*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Null", " ", 
  GraphicsBox[{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.602], Thickness[Small]}], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
      Opacity[0.602], Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0015, 0}, {0.002, 3}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{20.197558046437152`, 43.39571657325861}, {
           66.68750128942324, 76.59585978220902}}],
         StatusArea[#, 3]& ,
         TagBoxNote->"3"],
        StyleBox["3", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[3, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0025, 0}, {0.003, 2}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{65.59387510008007, 88.79203362690153}, {
           69.8236207870185, 76.59585978220902}}],
         StatusArea[#, 2]& ,
         TagBoxNote->"2"],
        StyleBox["2", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[2, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.003, 0}, {0.0035, 4}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{88.29203362690153, 111.49019215372299`}, {
           63.55138179182798, 76.59585978220902}}],
         StatusArea[#, 4]& ,
         TagBoxNote->"4"],
        StyleBox["4", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[4, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0035, 0}, {0.004, 3}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{110.99019215372299`, 134.18835068054443`}, {
           66.68750128942324, 76.59585978220902}}],
         StatusArea[#, 3]& ,
         TagBoxNote->"3"],
        StyleBox["3", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[3, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.004, 0}, {0.0045, 8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{133.68835068054443`, 156.88650920736586`}, {
           51.006903801446946`, 76.59585978220902}}],
         StatusArea[#, 8]& ,
         TagBoxNote->"8"],
        StyleBox["8", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[8, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0045, 0}, {0.005, 4}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{156.38650920736586`, 179.58466773418735`}, {
           63.55138179182798, 76.59585978220902}}],
         StatusArea[#, 4]& ,
         TagBoxNote->"4"],
        StyleBox["4", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[4, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.005, 0}, {0.0055, 39}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{179.08466773418735`, 
           202.28282626100878`}, {-46.21280062400609, 76.59585978220902}}],
         StatusArea[#, 39]& ,
         TagBoxNote->"39"],
        StyleBox["39", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[39, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0055, 0}, {0.006, 51}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{201.78282626100878`, 
           224.98098478783027`}, {-83.8462345951492, 76.59585978220902}}],
         StatusArea[#, 51]& ,
         TagBoxNote->"51"],
        StyleBox["51", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[51, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.006, 0}, {0.0065, 24}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{224.48098478783027`, 247.6791433146517}, {
           0.8289918399228071, 76.59585978220902}}],
         StatusArea[#, 24]& ,
         TagBoxNote->"24"],
        StyleBox["24", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[24, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0065, 0}, {0.007, 52}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{247.1791433146517, 
           270.3773018414732}, {-86.98235409274444, 76.59585978220902}}],
         StatusArea[#, 52]& ,
         TagBoxNote->"52"],
        StyleBox["52", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[52, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.007, 0}, {0.0075, 10}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{269.8773018414732, 293.0754603682946}, {
           44.734664806256426`, 76.59585978220902}}],
         StatusArea[#, 10]& ,
         TagBoxNote->"10"],
        StyleBox["10", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[10, {}], 
        "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0.00138, 0},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->300,
   PlotRange->{{0.0015, 0.0075}, {All, All}},
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{
  3.66160521683372*^9, 3.661606553472904*^9, 3.661607517341221*^9, {
   3.661607632373719*^9, 3.661607643254437*^9}, 3.6616079390824327`*^9, 
   3.661608055602026*^9, {3.661608480428846*^9, 3.661608488233307*^9}, 
   3.661615455894576*^9, {3.6616169596213293`*^9, 3.661616972364015*^9}, 
   3.66166483718742*^9, 3.662061974644144*^9, 3.6621040609547653`*^9, 
   3.662108695776853*^9, 3.662494003582205*^9, 3.662580403290147*^9, 
   3.662839088107085*^9, 3.6629593214393473`*^9, 3.663253924192493*^9, 
   3.663282333292369*^9, 3.664441782412366*^9, 3.665183479267127*^9, 
   3.6711165993031187`*^9, 3.6711167014249763`*^9, 3.671117325362982*^9, 
   3.67112397681618*^9, 3.671131899847899*^9, 3.671522393340745*^9, 
   3.671539022314025*^9, 3.672394473038829*^9, 3.672394575786477*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Buffer", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"2", " ", 
       SuperscriptBox["10", "2"]}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"Buffer", ",", 
        RowBox[{
         RowBox[{"AbsoluteTiming", "[", 
          RowBox[{"\[Beta]F", "[", 
           RowBox[{
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Length", "[", "VarList", "]"}]}], "}"}], "]"}], ",", 
            RowBox[{"RandomReal", "[", 
             RowBox[{"{", 
              RowBox[{"3", ",", "6"}], "}"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], 
           "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], 
   RowBox[{"Histogram", "[", 
    RowBox[{"Buffer", ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.655730429423788*^9, 3.655730492698127*^9}, {
   3.6557306933363943`*^9, 3.655730693559767*^9}, {3.655730870267145*^9, 
   3.655730871951837*^9}, {3.655731562636465*^9, 3.655731566091042*^9}, {
   3.655743257091281*^9, 3.655743258314993*^9}, {3.655800497230269*^9, 
   3.6558004983688917`*^9}, 3.655807966297037*^9, {3.655816543860982*^9, 
   3.655816553559547*^9}, {3.655835506165194*^9, 3.655835516470186*^9}, {
   3.655884536994708*^9, 3.655884537051114*^9}, 3.655888989205536*^9, {
   3.655982263202694*^9, 3.655982263280547*^9}, 3.655982886910058*^9, 
   3.655985869642828*^9, {3.655985966688126*^9, 3.655985975067563*^9}, 
   3.6559861305724173`*^9, {3.655986311606132*^9, 3.655986317923442*^9}, {
   3.65598643278883*^9, 3.655986433360516*^9}, {3.655986610912982*^9, 
   3.655986615947898*^9}, {3.655986667640769*^9, 3.65598666771527*^9}, {
   3.655986713840867*^9, 3.655986714035174*^9}, {3.6559874298851223`*^9, 
   3.655987431415721*^9}, {3.655990328794814*^9, 3.655990335882401*^9}, {
   3.655990447327626*^9, 3.655990447907453*^9}, {3.6559904816911488`*^9, 
   3.6559904817263327`*^9}, {3.656047058373736*^9, 3.656047058493847*^9}, {
   3.656047335306571*^9, 3.656047339087736*^9}, 3.656049021286929*^9, {
   3.661606552273882*^9, 3.661606552346755*^9}, 3.6616075807085648`*^9, 
   3.661607657484866*^9, 3.6616084907770643`*^9, {3.66161697259057*^9, 
   3.661616972923555*^9}, {3.662104415844695*^9, 3.66210441586018*^9}, 
   3.663423966514407*^9}],

Cell[BoxData[
 RowBox[{"Null", " ", 
  GraphicsBox[{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.588], Thickness[Small]}], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
      Opacity[0.588], Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.005, 0}, {0.006, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{20.05392156862746, 40.95361990950228}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.006, 0}, {0.007, 4}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{40.45361990950228, 61.3533182503771}, {
           65.02830921146574, 74.11092052019362}}],
         StatusArea[#, 4]& ,
         TagBoxNote->"4"],
        StyleBox["4", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[4, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.007, 0}, {0.008, 2}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{60.8533182503771, 81.7530165912519}, {
           69.31961486582968, 74.11092052019362}}],
         StatusArea[#, 2]& ,
         TagBoxNote->"2"],
        StyleBox["2", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[2, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.008, 0}, {0.009, 3}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{81.2530165912519, 102.15271493212671`}, {
           67.17396203864772, 74.11092052019362}}],
         StatusArea[#, 3]& ,
         TagBoxNote->"3"],
        StyleBox["3", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[3, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.009, 0}, {0.01, 6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{101.65271493212671`, 122.55241327300152`}, {
           60.7370035571018, 74.11092052019362}}],
         StatusArea[#, 6]& ,
         TagBoxNote->"6"],
        StyleBox["6", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[6, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.01, 0}, {0.011, 10}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{122.05241327300152`, 142.95211161387633`}, {
           52.154392248373924`, 74.11092052019362}}],
         StatusArea[#, 10]& ,
         TagBoxNote->"10"],
        StyleBox["10", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[10, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.011, 0}, {0.012, 40}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{142.45211161387633`, 
           163.35180995475116`}, {-12.215192567085154`, 74.11092052019362}}],
         StatusArea[#, 40]& ,
         TagBoxNote->"40"],
        StyleBox["40", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[40, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.012, 0}, {0.013, 74}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{162.85180995475116`, 
           183.75150829562594`}, {-85.16738869127212, 74.11092052019362}}],
         StatusArea[#, 74]& ,
         TagBoxNote->"74"],
        StyleBox["74", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[74, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.013, 0}, {0.014, 30}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{183.25150829562594`, 204.1512066365008}, {
           9.241335704734539, 74.11092052019362}}],
         StatusArea[#, 30]& ,
         TagBoxNote->"30"],
        StyleBox["30", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[30, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.014, 0}, {0.015, 7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{203.6512066365008, 224.55090497737555`}, {
           58.59135072991983, 74.11092052019362}}],
         StatusArea[#, 7]& ,
         TagBoxNote->"7"],
        StyleBox["7", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[7, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.015, 0}, {0.016, 7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{224.05090497737555`, 244.95060331825042`}, {
           58.59135072991983, 74.11092052019362}}],
         StatusArea[#, 7]& ,
         TagBoxNote->"7"],
        StyleBox["7", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[7, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.016, 0}, {0.017, 9}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{244.45060331825042`, 265.3503016591252}, {
           54.30004507555589, 74.11092052019362}}],
         StatusArea[#, 9]& ,
         TagBoxNote->"9"],
        StyleBox["9", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[9, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.018, 0}, {0.019, 2}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{285.25, 306.1496983408748}, {69.31961486582968, 
           74.11092052019362}}],
         StatusArea[#, 2]& ,
         TagBoxNote->"2"],
        StyleBox["2", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[2, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.019, 0}, {0.02, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{305.6496983408748, 326.5493966817496}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.02, 0}, {0.021, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{326.0493966817496, 346.94909502262453`}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.021, 0}, {0.022, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{346.44909502262453`, 367.3487933634992}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.024, 0}, {0.025, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{407.64819004524895`, 428.54788838612376`}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.025, 0}, {0.026, 1}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{428.04788838612376`, 448.94758672699845`}, {
           71.46526769301164, 74.11092052019362}}],
         StatusArea[#, 1]& ,
         TagBoxNote->"1"],
        StyleBox["1", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1, {}], 
        "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0.00474, 0},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->300,
   PlotRange->{{0.005, 0.018}, {All, All}},
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{
  3.6621086968132668`*^9, 3.662494005051882*^9, 3.662580412522005*^9, 
   3.662839091469613*^9, 3.662959330282249*^9, 3.663253928702042*^9, 
   3.663282335966015*^9, {3.663423965347967*^9, 3.663423994359288*^9}, 
   3.6644418269830217`*^9, 3.665183504414308*^9, 3.671116601756586*^9, 
   3.671116703953603*^9, 3.671117330885894*^9, 3.671123987615172*^9, 
   3.671131924520954*^9, 3.671522417377516*^9, 3.6715390868078213`*^9, 
   3.672394475997654*^9, 3.672394578502387*^9}],

Cell[CellGroupData[{

Cell["FindRoot solver to find fixed points of RG \[Beta] functions", \
"Subsubsection",
 CellChangeTimes->{{3.655457146511347*^9, 3.6554571558301497`*^9}, {
  3.661526339974139*^9, 3.661526341495634*^9}, {3.6723941871807756`*^9, 
  3.6723941961086893`*^9}},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", "5.99"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iter", "=", "1."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LogLevel", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Data", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WorkingPrecisionValue", "=", "$MachinePrecision"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrecisionGoalValue", "=", 
    RowBox[{"AccuracyGoalValue", "=", "Automatic"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"dim", "\[GreaterEqual]", "3."}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"LogLevel", "\[Equal]", "2"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"Iter", ",", "dim"}], "}"}], "]"}], ","}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VarInit", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"VarList", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "1"}], "||", 
              RowBox[{"EvenQ", "[", "i", "]"}]}], ")"}], "&&", 
            RowBox[{"i", "<", "TruncationOrder"}]}], ",", 
           RowBox[{
            RowBox[{"RandomReal", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{
              "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}]}], 
             "]"}], "I"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"TruncationOrder", "\[LessEqual]", "i", "<", 
               RowBox[{
                RowBox[{"Ceiling", "[", 
                 RowBox[{"TruncationOrder", "-", 
                  RowBox[{"2", 
                   RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", 
                "TruncationOrder"}]}], "&&", 
              RowBox[{"EvenQ", "[", 
               RowBox[{"i", "-", "TruncationOrder"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"RandomReal", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{
                "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}]}], 
               "]"}], "I"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Ceiling", "[", 
                   RowBox[{"TruncationOrder", "-", 
                    RowBox[{"2", 
                    RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], "+", 
                  "TruncationOrder"}], "\[LessEqual]", "i"}], "&&", 
                RowBox[{"OddQ", "[", 
                 RowBox[{"i", "-", "TruncationOrder", "-", 
                  RowBox[{"Ceiling", "[", 
                   RowBox[{"TruncationOrder", "-", 
                    RowBox[{"2", 
                    RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}]}], "]"}]}], 
               ",", 
               RowBox[{
                RowBox[{"RandomReal", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                  RowBox[{
                  "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}]}], 
                 "]"}], "I"}], ",", 
               RowBox[{"RandomReal", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                 RowBox[{
                 "WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}]}], 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"LogLevel", "\[Equal]", "2"}], ",", 
      RowBox[{"Print", "[", "VarInit", "]"}], ","}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VarS", "=", 
     RowBox[{"Check", "[", 
      RowBox[{
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]F", "[", 
             RowBox[{"index", ",", "dim", ",", "VarList"}], "]"}], "\[Equal]",
             "0."}], ",", 
           RowBox[{"{", 
            RowBox[{"index", ",", "1", ",", 
             RowBox[{"Length", "[", "VarList", "]"}]}], "}"}]}], "]"}], ",", 
         "VarInit", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "WorkingPrecisionValue"}], 
         ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "PrecisionGoalValue"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "AccuracyGoalValue"}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          RowBox[{"1", " ", 
           SuperscriptBox["10", "3"]}]}]}], "]"}], ",", "False", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FindRoot", "::", "bddir"}], ",", 
         RowBox[{"FindRoot", "::", "jsing"}], ",", 
         RowBox[{"FindRoot", "::", "lsol"}], ",", 
         RowBox[{"FindRoot", "::", "cvmit"}], ",", 
         RowBox[{"Power", "::", "infy"}], ",", 
         RowBox[{"FindRoot", "::", "nlnum"}], ",", 
         RowBox[{"FindRoot", "::", "cvmit"}], ",", 
         RowBox[{"NIntegrate", "::", "slowcon"}], 
         StyleBox[",", "MessageName"], 
         RowBox[{"NIntegrate", "::", "eincr"}], 
         StyleBox[",", "MessageName"], 
         RowBox[{"Infinity", "::", "indet"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"LogLevel", "\[Equal]", "2"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{"dim", ",", "VarS", ",", 
          RowBox[{"\[Eta]F", "[", 
           RowBox[{"dim", ",", 
            RowBox[{"VarList", "/.", "VarS"}]}], "]"}]}], "}"}], "]"}], ";"}],
       ","}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "VarS", "]"}], ">", "1"}], "&&", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "9."}]]}], "<", 
        RowBox[{"Chop", "[", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"\[Eta]F", "[", 
            RowBox[{"dim", ",", "VarList"}], "]"}], "/.", "VarS"}], "]"}], 
         "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "9."}]]}], "&&", 
       RowBox[{
        RowBox[{"-", "1."}], "<", 
        RowBox[{"Chop", "[", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"\[Eta]F", "[", 
            RowBox[{"dim", ",", "VarList"}], "]"}], "/.", "VarS"}], "]"}], 
         "]"}], "<", "0."}], "&&", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "9."}]]}], "<", 
        RowBox[{"Chop", "[", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"VarList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "VarS"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "9."}]]}], "&&", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["10", 
          RowBox[{"-", "9."}]]}], "<", 
        RowBox[{"Chop", "[", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"VarList", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", "VarS"}], "]"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "9."}]]}], "&&", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"VarList", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", "VarS"}], "]"}], "]"}], 
        "\[NotEqual]", "0"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{"dim", ",", 
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"{", 
               RowBox[{"VarList", ",", 
                RowBox[{"\[Eta]F", "[", 
                 RowBox[{"dim", ",", "VarList"}], "]"}]}], "}"}], "]"}], "/.",
              "VarS"}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"6", "-", "dim"}], ")"}]}], "/", "9."}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"6", "-", "dim"}], ")"}]}], "/", "9."}], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"43", "/", "81."}], 
               RowBox[{"(", 
                RowBox[{"6", "-", "dim"}], ")"}]}]}], ")"}]}]}], "}"}], "]"}],
         "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Data", ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{"dim", ",", 
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"VarList", ",", 
                 RowBox[{"\[Eta]F", "[", 
                  RowBox[{"dim", ",", "VarList"}], "]"}]}], "}"}], "]"}], "/.",
               "VarS"}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"6", "-", "dim"}], ")"}]}], "/", "9."}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"6", "-", "dim"}], ")"}]}], "/", "9."}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"43", "/", "81."}], 
                RowBox[{"(", 
                 RowBox[{"6", "-", "dim"}], ")"}]}]}], ")"}]}]}], "}"}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dim", "-=", "0.05"}], ";", 
       RowBox[{"Beep", "[", "]"}], ";"}], ","}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Iter", "++"}]}]}], "]"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.651041849103239*^9, 3.651041945021441*^9}, {
   3.6510419794375257`*^9, 3.651042078624117*^9}, 3.6510422277965*^9, {
   3.65104229012993*^9, 3.651042310382627*^9}, {3.651042558727742*^9, 
   3.651042570768484*^9}, {3.651042641764958*^9, 3.651042685043351*^9}, {
   3.651042829625855*^9, 3.6510428825263844`*^9}, {3.651043345227171*^9, 
   3.651043350347287*^9}, {3.6510434299515047`*^9, 3.651043472305812*^9}, {
   3.6510435758059063`*^9, 3.651043590470067*^9}, {3.65104420720682*^9, 
   3.65104420761777*^9}, {3.651044707336746*^9, 3.651044763487664*^9}, {
   3.651044861135551*^9, 3.651044866554617*^9}, {3.651044930038761*^9, 
   3.651045088302134*^9}, {3.65104515298512*^9, 3.651045155780411*^9}, {
   3.6510452709908743`*^9, 3.651045294975767*^9}, {3.65104540116438*^9, 
   3.651045407140291*^9}, 3.6510458555123262`*^9, {3.6510459400529537`*^9, 
   3.6510459407938957`*^9}, {3.651046064471045*^9, 3.651046065560848*^9}, {
   3.651300946889614*^9, 3.6513010639696608`*^9}, {3.651301095619713*^9, 
   3.6513012547738934`*^9}, {3.651301305571286*^9, 3.651301323685315*^9}, {
   3.651301355289069*^9, 3.651301410378563*^9}, {3.651301448743843*^9, 
   3.65130145357043*^9}, {3.651383585228373*^9, 3.651383621601767*^9}, {
   3.651384461814885*^9, 3.651384492257058*^9}, {3.6513846197831583`*^9, 
   3.651384808558858*^9}, {3.651384846148312*^9, 3.651385029542952*^9}, {
   3.6513850680677967`*^9, 3.65138518762383*^9}, {3.651385378170443*^9, 
   3.651385495880249*^9}, {3.651385550071439*^9, 3.651385556583767*^9}, {
   3.651385591737032*^9, 3.6513855999034348`*^9}, {3.65138567837329*^9, 
   3.6513856896389637`*^9}, {3.6513860450223627`*^9, 3.651386045566038*^9}, {
   3.65138609212267*^9, 3.651386170190095*^9}, {3.651386200830669*^9, 
   3.651386203070106*^9}, {3.65138638961537*^9, 3.651386606001893*^9}, {
   3.651386649360465*^9, 3.651386659146237*^9}, {3.651470182262949*^9, 
   3.6514701826364098`*^9}, {3.651470564776587*^9, 3.651470594269269*^9}, {
   3.651470660938308*^9, 3.651470727162086*^9}, {3.6514715158559017`*^9, 
   3.6514715417530937`*^9}, {3.651471587990942*^9, 3.651471718087455*^9}, {
   3.651471758293404*^9, 3.65147175907603*^9}, {3.651471938462624*^9, 
   3.651471960902561*^9}, {3.65147201675765*^9, 3.65147207725218*^9}, {
   3.651472116525069*^9, 3.651472126086213*^9}, {3.651472205343504*^9, 
   3.651472205962881*^9}, {3.651472259906616*^9, 3.6514722848013563`*^9}, {
   3.651472425653635*^9, 3.651472427835836*^9}, {3.6514724599239273`*^9, 
   3.651472475643669*^9}, {3.6514730133839073`*^9, 3.6514730257473307`*^9}, {
   3.6514731681530437`*^9, 3.6514732250737753`*^9}, 3.6514733032529907`*^9, {
   3.6514733555711327`*^9, 3.651473360983365*^9}, {3.651473445558778*^9, 
   3.651473484623582*^9}, {3.651473514677218*^9, 3.651473516277318*^9}, {
   3.651474010847294*^9, 3.651474109208961*^9}, {3.651474160373721*^9, 
   3.651474279670949*^9}, {3.651474321094192*^9, 3.651474326488942*^9}, {
   3.651551183423255*^9, 3.6515511835788593`*^9}, {3.651551302037362*^9, 
   3.651551304022214*^9}, {3.651551434394917*^9, 3.651551442473062*^9}, {
   3.651552019241597*^9, 3.651552025288508*^9}, 3.651581226843566*^9, 
   3.6554483035771103`*^9, {3.655457163688491*^9, 3.65545717524679*^9}, {
   3.655457222671728*^9, 3.6554572432365103`*^9}, {3.655665157203064*^9, 
   3.655665243592649*^9}, {3.655665293594486*^9, 3.655665299655821*^9}, 
   3.65566539420173*^9, {3.6556654253207827`*^9, 3.6556654385900593`*^9}, {
   3.6556654704020042`*^9, 3.6556654720562973`*^9}, 3.655665556414578*^9, 
   3.655665587176488*^9, {3.655665905008562*^9, 3.655665925543653*^9}, {
   3.655666170884067*^9, 3.655666194001914*^9}, {3.6556666102398033`*^9, 
   3.655666624578252*^9}, {3.655666875420467*^9, 3.6556668782988043`*^9}, {
   3.655666928840536*^9, 3.655667000800913*^9}, {3.655667064911581*^9, 
   3.65566706536663*^9}, {3.655667158365756*^9, 3.655667158783375*^9}, {
   3.655667265380842*^9, 3.65566727208549*^9}, {3.655667398622388*^9, 
   3.6556674031033707`*^9}, {3.6556680133149*^9, 3.655668035730991*^9}, {
   3.65566815773897*^9, 3.655668168165769*^9}, {3.6556682023691053`*^9, 
   3.655668202539281*^9}, {3.6556683444167833`*^9, 3.655668354663116*^9}, {
   3.655668399247261*^9, 3.655668404741744*^9}, {3.65566860264847*^9, 
   3.655668629895627*^9}, {3.65566880523112*^9, 3.655668805421652*^9}, {
   3.655668855499358*^9, 3.6556688558508873`*^9}, {3.655668931022108*^9, 
   3.655668931296488*^9}, {3.655668998359405*^9, 3.655668998450942*^9}, {
   3.655669111164747*^9, 3.655669111636467*^9}, {3.655669264806781*^9, 
   3.6556692675578947`*^9}, {3.655669327111392*^9, 3.655669327190546*^9}, {
   3.655669540447933*^9, 3.655669540554348*^9}, {3.655669637870698*^9, 
   3.6556696379806232`*^9}, {3.655669751978133*^9, 3.6556697521150312`*^9}, {
   3.65570122229517*^9, 3.655701281519081*^9}, {3.65570143926676*^9, 
   3.6557014665753098`*^9}, {3.655701500031982*^9, 3.655701523976269*^9}, {
   3.655701633372033*^9, 3.655701712363538*^9}, {3.6557048030722313`*^9, 
   3.6557048096553173`*^9}, {3.655704944289299*^9, 3.655705066235098*^9}, {
   3.6557051156310387`*^9, 3.655705147335086*^9}, {3.655705210406144*^9, 
   3.6557053315705223`*^9}, 3.6557053998160343`*^9, 3.655705438078384*^9, 
   3.655705473153969*^9, {3.6557101018487473`*^9, 3.655710118623407*^9}, {
   3.6557178250675383`*^9, 3.65571788060977*^9}, 3.655720505006206*^9, {
   3.6557313389599524`*^9, 3.6557314012618628`*^9}, 3.655731520947537*^9, {
   3.6557316603620234`*^9, 3.655731673320836*^9}, {3.655731784506847*^9, 
   3.6557317877137413`*^9}, {3.655731843874674*^9, 3.6557318592560062`*^9}, {
   3.655793247231189*^9, 3.655793247281822*^9}, {3.6558015406757307`*^9, 
   3.655801570340104*^9}, {3.655834122568309*^9, 3.6558341379909782`*^9}, 
   3.6558343059845753`*^9, {3.6558344207159967`*^9, 3.6558344242135878`*^9}, {
   3.655835558890787*^9, 3.655835560565843*^9}, {3.6559829293662786`*^9, 
   3.655982942958571*^9}, {3.655982978603951*^9, 3.6559829906142282`*^9}, {
   3.6559831295673532`*^9, 3.6559831298543673`*^9}, {3.6559832358055677`*^9, 
   3.65598325997101*^9}, {3.65598330404125*^9, 3.6559833296728373`*^9}, {
   3.655983379774447*^9, 3.6559833798800573`*^9}, 3.655983427442389*^9, {
   3.6559835057258987`*^9, 3.655983506740707*^9}, {3.655983549815679*^9, 
   3.65598354988883*^9}, {3.655983583873021*^9, 3.655983636482418*^9}, {
   3.655983690541854*^9, 3.655983754390167*^9}, {3.655983817090789*^9, 
   3.6559838229439487`*^9}, {3.655983906078631*^9, 3.655984021297101*^9}, {
   3.655984081995018*^9, 3.655984091012204*^9}, {3.655984214083461*^9, 
   3.6559842444011803`*^9}, {3.655984303162753*^9, 3.655984344686244*^9}, {
   3.655984461113652*^9, 3.655984527013401*^9}, {3.65598456725826*^9, 
   3.6559845877375793`*^9}, {3.655984624148196*^9, 3.65598467870619*^9}, {
   3.655984709997128*^9, 3.655984755043929*^9}, {3.655984808777074*^9, 
   3.655984829679462*^9}, {3.655984878333178*^9, 3.655984878508595*^9}, {
   3.6559849672893047`*^9, 3.6559849880283117`*^9}, {3.6559850382755413`*^9, 
   3.655985082366541*^9}, {3.655985140410902*^9, 3.655985140628531*^9}, {
   3.655985439916914*^9, 3.655985440208488*^9}, {3.655985482483553*^9, 
   3.6559855148148937`*^9}, {3.65598556452919*^9, 3.6559856665830317`*^9}, {
   3.655985711995202*^9, 3.655985712068714*^9}, {3.65598673362995*^9, 
   3.655986734747902*^9}, {3.655987232251129*^9, 3.655987236002984*^9}, {
   3.655987572534072*^9, 3.65598757266523*^9}, {3.6559876399238653`*^9, 
   3.655987715143084*^9}, {3.65598841058624*^9, 3.655988410652608*^9}, {
   3.655992700331772*^9, 3.655992700477854*^9}, {3.6559928552254553`*^9, 
   3.6559928558047113`*^9}, {3.655992912883795*^9, 3.65599291306917*^9}, {
   3.6559931034526863`*^9, 3.655993103819971*^9}, {3.655993195710685*^9, 
   3.6559932025631533`*^9}, 3.655993340372901*^9, 3.6559936189759407`*^9, {
   3.6559936875773983`*^9, 3.655993687811021*^9}, {3.655993733454204*^9, 
   3.655993733739112*^9}, {3.6559937873858747`*^9, 3.655993789007524*^9}, {
   3.6559938851142483`*^9, 3.655993903868835*^9}, {3.655993991454705*^9, 
   3.655994006677145*^9}, {3.655994055822969*^9, 3.6559940559946613`*^9}, {
   3.655994111939928*^9, 3.655994129934746*^9}, {3.6559942262887383`*^9, 
   3.655994226418283*^9}, {3.655994260310232*^9, 3.655994264875237*^9}, {
   3.655994326959375*^9, 3.655994369169853*^9}, {3.655994600576315*^9, 
   3.655994666798918*^9}, 3.655994799957992*^9, {3.6559949281606693`*^9, 
   3.655994930777132*^9}, {3.65599512946292*^9, 3.655995132057385*^9}, {
   3.655995867584466*^9, 3.655995869422462*^9}, {3.655996005905141*^9, 
   3.6559960096999283`*^9}, {3.6559961936572123`*^9, 
   3.6559962033209352`*^9}, {3.6559969375157013`*^9, 
   3.6559969376131077`*^9}, {3.6559975614082117`*^9, 3.655997561476207*^9}, {
   3.6559979005194407`*^9, 3.6559979047665453`*^9}, {3.655998752029731*^9, 
   3.655998754312418*^9}, {3.6560004787163963`*^9, 3.656000546320095*^9}, {
   3.656000614864008*^9, 3.6560006444476748`*^9}, {3.656000755826577*^9, 
   3.656000759604176*^9}, {3.656000792132118*^9, 3.656000792623349*^9}, 
   3.6560008833648663`*^9, {3.656046647844145*^9, 3.656046650176127*^9}, {
   3.656046765808969*^9, 3.656046767302642*^9}, {3.6560499023146772`*^9, 
   3.6560499023904247`*^9}, {3.656051109700923*^9, 3.656051111538652*^9}, {
   3.656052255814493*^9, 3.656052255908689*^9}, {3.656055657597094*^9, 
   3.6560556709552193`*^9}, {3.656055792639945*^9, 3.656055793044097*^9}, {
   3.6560560819207077`*^9, 3.656056082678082*^9}, {3.656056188112707*^9, 
   3.656056192420588*^9}, {3.6560563486107893`*^9, 3.6560563486947927`*^9}, {
   3.6560563919894114`*^9, 3.656056392057448*^9}, {3.656056864620226*^9, 
   3.65605687450218*^9}, {3.656057268087283*^9, 3.656057268692101*^9}, {
   3.656057484299346*^9, 3.656057484869459*^9}, {3.65605754949269*^9, 
   3.656057549658375*^9}, {3.6560579575928507`*^9, 3.656057958198448*^9}, {
   3.656058025342309*^9, 3.656058026358592*^9}, {3.656058206934589*^9, 
   3.656058207494976*^9}, {3.6560582636130247`*^9, 3.65605826380923*^9}, {
   3.656058421599942*^9, 3.6560584521020203`*^9}, {3.656058492049191*^9, 
   3.6560584944121943`*^9}, {3.656058526431995*^9, 3.656058539630166*^9}, {
   3.656058750158533*^9, 3.656058754941559*^9}, {3.6560683230969343`*^9, 
   3.656068323635592*^9}, {3.656068814579095*^9, 3.6560688148645267`*^9}, {
   3.656070315514974*^9, 3.6560703205203323`*^9}, {3.656070725163797*^9, 
   3.656070725518724*^9}, {3.6560708866808558`*^9, 3.6560708931182213`*^9}, {
   3.656071082831718*^9, 3.6560710980445147`*^9}, {3.656071325907844*^9, 
   3.656071326303823*^9}, {3.65607156937775*^9, 3.656071570109417*^9}, 
   3.6560716059072647`*^9, {3.656071672846075*^9, 3.6560716733774548`*^9}, {
   3.656071781347404*^9, 3.656071782570427*^9}, {3.656071821334337*^9, 
   3.6560718239267273`*^9}, {3.656072861950058*^9, 3.6560728621534758`*^9}, {
   3.656073021405727*^9, 3.656073033026039*^9}, {3.6560736530893307`*^9, 
   3.6560736662916183`*^9}, {3.65607392203424*^9, 3.656073928043344*^9}, {
   3.6560785175699987`*^9, 3.656078518382008*^9}, {3.656167959400689*^9, 
   3.656167961566749*^9}, {3.6562329699945908`*^9, 3.656232972938422*^9}, {
   3.661521049708667*^9, 3.661521060227056*^9}, {3.661521108000927*^9, 
   3.661521116287467*^9}, {3.6616052466011457`*^9, 3.661605256431849*^9}, {
   3.661616088630994*^9, 3.661616088660062*^9}, {3.661616901194668*^9, 
   3.661616901343539*^9}, {3.6616171383250628`*^9, 3.661617246241323*^9}, {
   3.661617295370927*^9, 3.661617374877152*^9}, {3.661618173781576*^9, 
   3.6616182107043247`*^9}, {3.661618248582533*^9, 3.6616183116265287`*^9}, {
   3.661618349959668*^9, 3.661618357117074*^9}, {3.6616184440213223`*^9, 
   3.661618445862226*^9}, {3.661625303226035*^9, 3.6616253115021877`*^9}, {
   3.6616255262679367`*^9, 3.66162553081909*^9}, {3.661625603534775*^9, 
   3.661625610297926*^9}, {3.661625677120216*^9, 3.661625677201981*^9}, {
   3.661625713034368*^9, 3.6616257135106077`*^9}, 3.661625760792913*^9, {
   3.661625850595644*^9, 3.6616258672555304`*^9}, {3.661625898206736*^9, 
   3.6616259188237677`*^9}, {3.661625962912093*^9, 3.6616259815885563`*^9}, {
   3.6616262421628723`*^9, 3.661626244717291*^9}, {3.661626389264299*^9, 
   3.66162638937969*^9}, {3.661626434252741*^9, 3.66162646928535*^9}, {
   3.661657181341782*^9, 3.661657185617708*^9}, {3.661671142947043*^9, 
   3.661671144670829*^9}, 3.661671704085147*^9, {3.66167268255762*^9, 
   3.6616726853786497`*^9}, {3.661681991588978*^9, 3.661681997845985*^9}, {
   3.661682975322052*^9, 3.661682993366116*^9}, {3.6616831415423307`*^9, 
   3.661683142015119*^9}, {3.661683256281754*^9, 3.661683261280466*^9}, {
   3.661684164255966*^9, 3.661684173563632*^9}, {3.661684424555603*^9, 
   3.661684458734277*^9}, {3.661686059006921*^9, 3.661686069896902*^9}, {
   3.6616861034327383`*^9, 3.6616861095856028`*^9}, {3.661686176763362*^9, 
   3.6616862019396973`*^9}, {3.6616862338478613`*^9, 3.66168623419596*^9}, {
   3.661686450061736*^9, 3.661686458531405*^9}, {3.661686532268454*^9, 
   3.661686544967436*^9}, {3.6616875937681303`*^9, 3.6616875940136547`*^9}, {
   3.661688015811523*^9, 3.661688020749064*^9}, {3.6616881550770683`*^9, 
   3.661688187970942*^9}, {3.661689409616371*^9, 3.6616894098755693`*^9}, {
   3.661689590759845*^9, 3.6616895908271093`*^9}, {3.661689667467044*^9, 
   3.661689667756526*^9}, {3.661689747065981*^9, 3.661689764264124*^9}, {
   3.661690162243932*^9, 3.661690162602092*^9}, {3.6616904317812157`*^9, 
   3.661690432033321*^9}, {3.6616905898875217`*^9, 3.661690591788468*^9}, {
   3.6616906686434927`*^9, 3.6616906713133173`*^9}, {3.661690730398055*^9, 
   3.661690750873527*^9}, {3.661690860665386*^9, 3.661690860944396*^9}, {
   3.661691646898568*^9, 3.6616916500183992`*^9}, {3.661692446640786*^9, 
   3.661692472988696*^9}, 3.661692613587331*^9, {3.661692815137704*^9, 
   3.661692817660984*^9}, {3.661693008955509*^9, 3.661693043791995*^9}, {
   3.661693246356955*^9, 3.661693246637394*^9}, {3.661693529872957*^9, 
   3.661693533273844*^9}, {3.661695471271937*^9, 3.661695471861601*^9}, {
   3.661748501319038*^9, 3.6617485228169403`*^9}, {3.661748593794738*^9, 
   3.661748594690577*^9}, {3.6617515096987247`*^9, 3.661751517876259*^9}, {
   3.661751605056457*^9, 3.661751606527018*^9}, {3.661751937535417*^9, 
   3.661751953296983*^9}, {3.661752332551482*^9, 3.661752367345419*^9}, {
   3.661752537952474*^9, 3.66175255651404*^9}, {3.6617528382829027`*^9, 
   3.661752841868514*^9}, {3.661778902023769*^9, 3.6617789092808027`*^9}, {
   3.661783822443685*^9, 3.661783870193194*^9}, {3.661838926232267*^9, 
   3.661838955636861*^9}, {3.6618438710014*^9, 3.661843882471923*^9}, {
   3.661866179937252*^9, 3.661866191167354*^9}, {3.661866519742696*^9, 
   3.661866534593943*^9}, {3.661867038747903*^9, 3.661867043868039*^9}, {
   3.6618673325054207`*^9, 3.66186735847582*^9}, {3.661870765250864*^9, 
   3.6618707655941687`*^9}, {3.661870829867518*^9, 3.661870831695188*^9}, {
   3.6618709455341473`*^9, 3.661870963593976*^9}, {3.661871224391081*^9, 
   3.6618712374403753`*^9}, {3.661873478335905*^9, 3.661873532924124*^9}, {
   3.661873589882235*^9, 3.661873590312711*^9}, {3.66187418102122*^9, 
   3.661874182356476*^9}, {3.661882776615663*^9, 3.661882786168713*^9}, {
   3.66195932533759*^9, 3.6619593304411*^9}, {3.6619597214439373`*^9, 
   3.6619597327823772`*^9}, {3.661960095544236*^9, 3.661960104122302*^9}, 
   3.6619617564641457`*^9, {3.661968923544146*^9, 3.6619689286538467`*^9}, {
   3.6619693636734*^9, 3.66196936651138*^9}, {3.661971619634693*^9, 
   3.661971620111766*^9}, {3.661971851782148*^9, 3.6619718530909567`*^9}, {
   3.6619732690927887`*^9, 3.661973282899097*^9}, 3.661974582741149*^9, {
   3.6619756612308407`*^9, 3.6619756636737213`*^9}, {3.661975937422494*^9, 
   3.661975954855173*^9}, {3.661977003247566*^9, 3.661977087072975*^9}, {
   3.6619771642093773`*^9, 3.661977166540278*^9}, {3.6619772134145184`*^9, 
   3.661977214265296*^9}, {3.662008366780661*^9, 3.662008367417138*^9}, 
   3.662009692478359*^9, {3.6620100548591423`*^9, 3.66201009354074*^9}, {
   3.6620109963363867`*^9, 3.662011003167245*^9}, {3.662012119446546*^9, 
   3.662012133235765*^9}, 3.6620246634009666`*^9, {3.662031359944466*^9, 
   3.6620313957768*^9}, {3.662033628011642*^9, 3.662033680918705*^9}, {
   3.662033711775999*^9, 3.662033713871595*^9}, {3.6620346948218117`*^9, 
   3.662034827212159*^9}, {3.662034954527619*^9, 3.662034957592751*^9}, {
   3.662035101855603*^9, 3.662035109813468*^9}, 3.6620377465814962`*^9, {
   3.662040891263307*^9, 3.6620408950802717`*^9}, {3.6620619949358273`*^9, 
   3.662061997021009*^9}, {3.6620994289534807`*^9, 3.662099429042687*^9}, {
   3.662109605552801*^9, 3.662109614158877*^9}, {3.6621103076781883`*^9, 
   3.6621103151129713`*^9}, {3.6621163463178663`*^9, 3.662116347978455*^9}, {
   3.662118779974834*^9, 3.662118783172496*^9}, {3.6621274738692503`*^9, 
   3.662127476527031*^9}, {3.662127519039007*^9, 3.662127522723658*^9}, {
   3.662191771094768*^9, 3.662191771916956*^9}, {3.6622327242915697`*^9, 
   3.662232727610159*^9}, {3.662266883436912*^9, 3.662266888717977*^9}, {
   3.6623032559852657`*^9, 3.662303256089614*^9}, {3.6623158447109222`*^9, 
   3.662315849093758*^9}, {3.662319556904771*^9, 3.662319556996616*^9}, {
   3.6623538262370996`*^9, 3.662353826299121*^9}, {3.6623646632731037`*^9, 
   3.662364664307186*^9}, 3.6623695768806763`*^9, {3.6623731287691517`*^9, 
   3.6623731288499928`*^9}, {3.6623951495340977`*^9, 3.662395158713192*^9}, 
   3.662401207169743*^9, 3.662403361924611*^9, {3.662407329834874*^9, 
   3.662407335472506*^9}, {3.662407493082872*^9, 3.662407517878343*^9}, {
   3.6624090908088303`*^9, 3.662409092188356*^9}, {3.662445448931099*^9, 
   3.662445507095788*^9}, {3.66244914835846*^9, 3.662449152412732*^9}, {
   3.662462279878635*^9, 3.662462312482676*^9}, 3.662478690208419*^9, 
   3.662478741812459*^9, {3.6625316053362913`*^9, 3.6625316055634108`*^9}, {
   3.662533388760777*^9, 3.662533397301692*^9}, {3.662533593931642*^9, 
   3.6625335973516273`*^9}, {3.6625362019599857`*^9, 
   3.6625362200094337`*^9}, {3.6625470814813747`*^9, 3.662547081818191*^9}, {
   3.662654404299169*^9, 3.6626544085256357`*^9}, 3.662838401710799*^9, 
   3.662865702722954*^9, {3.662873683954782*^9, 3.662873687126555*^9}, {
   3.662885617528051*^9, 3.662885620950048*^9}, {3.662896189117055*^9, 
   3.662896189160722*^9}, {3.6629084344188967`*^9, 3.662908434488266*^9}, {
   3.6629187251345177`*^9, 3.662918728543133*^9}, {3.662951482942169*^9, 
   3.6629514842575083`*^9}, {3.662956552621202*^9, 3.6629565540379868`*^9}, {
   3.6629568736519213`*^9, 3.66295687413942*^9}, {3.662959782394549*^9, 
   3.6629597920259457`*^9}, {3.6629625584894133`*^9, 3.662962565529564*^9}, {
   3.662964828875877*^9, 3.662964829731245*^9}, {3.662988615171438*^9, 
   3.6629886286191072`*^9}, {3.663048149970395*^9, 3.663048153850342*^9}, 
   3.6632546095270042`*^9, {3.663254683019661*^9, 3.663254686059086*^9}, {
   3.6633308059084473`*^9, 3.663330807020587*^9}, {3.6633930039827147`*^9, 
   3.663393016038887*^9}, 3.6633999294211187`*^9, {3.6634239939397*^9, 
   3.663424021747368*^9}, {3.664265732819748*^9, 3.6642657349152403`*^9}, 
   3.6642690528816633`*^9, 3.664599891159152*^9, {3.66486375063439*^9, 
   3.664863751689801*^9}, {3.664875173524901*^9, 3.664875173820385*^9}, {
   3.664875798707046*^9, 3.664875799129993*^9}, {3.664976398666519*^9, 
   3.6649763987402697`*^9}, {3.664978207871767*^9, 3.664978209566698*^9}, {
   3.665057801850445*^9, 3.6650578182017117`*^9}, {3.665117387383603*^9, 
   3.665117396830714*^9}, {3.665118558776786*^9, 3.665118562064576*^9}, {
   3.665119400587693*^9, 3.665119403738575*^9}, {3.6652144696550694`*^9, 
   3.6652144705538177`*^9}, {3.66521452297274*^9, 3.665214527195733*^9}, {
   3.665215430970766*^9, 3.6652154324241133`*^9}, {3.665218703501706*^9, 
   3.665218704279355*^9}, {3.665223060782744*^9, 3.6652230614985847`*^9}, {
   3.665227551732518*^9, 3.665227553041603*^9}, {3.665238293814859*^9, 
   3.66523829425184*^9}, {3.671116559609838*^9, 3.6711165646193523`*^9}, {
   3.671116612500937*^9, 3.671116612633308*^9}, {3.671117800056375*^9, 
   3.671117800596018*^9}, {3.671117878914153*^9, 3.6711178867309713`*^9}, {
   3.6711186395875187`*^9, 3.6711186486672583`*^9}, {3.671120182059741*^9, 
   3.671120182825243*^9}, {3.671124010227594*^9, 3.671124010376288*^9}, {
   3.6711250531543703`*^9, 3.671125053230878*^9}, {3.671125397778901*^9, 
   3.671125408852091*^9}, {3.671126307477476*^9, 3.6711263076206512`*^9}, {
   3.6711303280563498`*^9, 3.671130345353772*^9}, {3.6711305157646523`*^9, 
   3.671130535251616*^9}, {3.671159767935401*^9, 3.6711597712647038`*^9}, {
   3.671521595482916*^9, 3.671521598010852*^9}, {3.6715285899168243`*^9, 
   3.671528592196374*^9}, {3.671539095979033*^9, 3.671539097595234*^9}, {
   3.671541230271056*^9, 3.6715412354171762`*^9}, {3.671622518206007*^9, 
   3.671622520782158*^9}, {3.672392542945921*^9, 3.6723925498594646`*^9}, 
   3.672392728344269*^9, 3.672393961990898*^9, {3.6723940969757547`*^9, 
   3.672394126598646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "5.99`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945786145678`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.81506284125165584519834283128147944808`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.08918275615269655176575724908616393805`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394578615513*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.99`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "4.0430999627381665390686704963794952143821`15.954589770191003*^-\
18"}], "+", 
       RowBox[{
       "0.06127000288681269859170577345077105172`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.6987289105412411472791950771110027069178`15.954589770191003*^-18", 
       "-", 
       RowBox[{
       "0.04085632711143084833426821117300530358`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.00111019160790492615287740238646284536`15.954213547105113"}], "-", 
    RowBox[{
    "1.467078387369913473370487819646831804948`15.954088284185026*^-19", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239457917446*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.99`", ",", 
   RowBox[{
   "0.06127000288681269859170577345077105172`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.04085632711143084833426821117300530358`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.00111019160790492615287740238646284536`15.954213547105113"}], ",", 
   
   RowBox[{"-", "0.0011111111111110873`"}], ",", 
   RowBox[{"-", "0.0011170096021947632`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394579186822*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.`", ",", "5.94`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945791951437`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.67293991828889954120995753328315913677`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.90061550354408437257802688691299408674`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394579195725*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.94`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.100775209561355578238189987669638252794`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "0.15050160621619419481485269693860677793`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.077532874086783849701533870727186950245`15.954589770191003*^-19", 
       "-", 
       RowBox[{
       "0.10044861977478511092408773377265632716`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
   "-", "0.00663275403446224841922632294485262736`15.953836282182634"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458026245*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.94`", ",", 
   RowBox[{
   "0.15050160621619419481485269693860677793`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.10044861977478511092408773377265632716`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.00663275403446224841922632294485262736`15.953836282182634"}], ",", 
   
   RowBox[{"-", "0.006666666666666623`"}], ",", 
   RowBox[{"-", "0.006879012345678965`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394580276622*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.`", ",", "5.890000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394580285349*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.35802537096619935219621311262017115951`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.99713729071019607808068485610419884324`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394580285944*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.890000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.34884650456417124486875427212698088940648`15.954589770191003*^-\
16"}], "+", 
       RowBox[{
       "0.20441520098335369227325536851790952931`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.850106219855166980976911327303925210215138`15.954589770191003*^-16", 
       "-", 
       RowBox[{
       "0.13649188844833694380866724041464656426`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.01210779527874113015412850630536334891`15.950454406469591"}], "-", 
    RowBox[{
    "8.63221615436130629275818863902601627998984`15.949093351622716*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581335051*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.890000000000001`", ",", 
   RowBox[{
   "0.20441520098335369227325536851790952931`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.13649188844833694380866724041464656426`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.01210779527874113015412850630536334891`15.950454406469591"}], ",", 
   
   RowBox[{"-", "0.012222222222222159`"}], ",", 
   RowBox[{"-", "0.01293593964334698`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581352312*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.`", ",", "5.840000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945813611507`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.80841260026600925137074682425009086728`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.06917988284533582721280708938138559461`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581361742*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.840000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "3.5294807695744418626893815227777482212004147591743521`15.\
954589770191003*^-25", "+", 
       RowBox[{
       "3.63434497728111265373446998141047664543122217355595647`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.3805950847317341544695937233696254232458708557008061`15.\
954589770191003*^-25"}], "-", 
       RowBox[{
       "2.36137225437523303768265941979382265730953871625722492`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.521939624606359340850818884131223809599763823196`15.\
954589770191005*^-48"}], "+", 
    RowBox[{
    "7.17413430834321469098901856993570069817225685599`15.954589770191005*^-\
49", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581694953*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.`", ",", "5.840000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581701363*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.09986319474395366491137338016415014863`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.3104228100902657327964107025763951242`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394581703355*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.840000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.5931059284239640673147680896884976676`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "0.2473863326570112866615928138145844821`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.7321743470107160720148843688356740591`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "0.1651793084939121715595212056405111193`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.01753584551567844553310167081281829651`15.952576240631958"}], "-", 
    RowBox[{
    "7.9101007692181970436643068197350285259464222617346`15.952576240631958*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394582415122*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.840000000000001`", ",", 
   RowBox[{
   "0.2473863326570112866615928138145844821`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.1651793084939121715595212056405111193`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.01753584551567844553310167081281829651`15.952576240631958"}], ",", 
   
   RowBox[{"-", "0.017777777777777694`"}], ",", 
   RowBox[{"-", "0.019287791495198804`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394582446137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.`", ",", "5.790000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945824836407`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.02622011016069736299982650962192565203`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.25969590211797610734834051982033997774`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945824842587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.790000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "5.030008366122180343653660037319812092`15.954589770191003*^-22"}]\
, "-", 
       RowBox[{
       "0.28449159445354976070255168193308765952`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.525085508089907395722695096212934424`15.954589770191003*^-22", "+", 
       RowBox[{
       "0.18985746274759931076352052004111235599`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.02291686172599319394158239288873307729`15.951944222425263"}], "+", 
    RowBox[{
    "1.5723568825859334711983734131623266174794336735797`15.951944222425263*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945830816183`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.790000000000001`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.28449159445354976070255168193308765952`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.18985746274759931076352052004111235599`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.02291686172599319394158239288873307729`15.951944222425263"}], ",", 
   
   RowBox[{"-", "0.02333333333333323`"}], ",", 
   RowBox[{"-", "0.025934567901234443`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394583114053*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.`", ",", "5.740000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945831506577`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.47709639317426888460715872497530654073`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.64164811952135147876674636790994554758`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945831513023`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.740000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.0952017995906148468767913738153155057235`15.954589770191003*^-\
18"}], "-", 
       RowBox[{
       "0.31786211967222079503409566511028414158`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.0067050579257965834607930172398794641504`15.954589770191003*^-18", 
       "+", 
       RowBox[{
       "0.21191596982518818036610784713218320692`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.02825094580453448500235124929073075754`15.951310891425752"}], "+", 
    RowBox[{
    "8.4909005955645604429905014295317855059812325038190514`15.\
951310891425752*^-449", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394583979698*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.740000000000001`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.31786211967222079503409566511028414158`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.21191596982518818036610784713218320692`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.02825094580453448500235124929073075754`15.951310891425752"}], ",", 
   
   RowBox[{"-", "0.028888888888888766`"}], ",", 
   RowBox[{"-", "0.03287626886145389`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394584012485*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.`", ",", "5.690000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394584016933*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.34869152989675278320191864622756838799`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.48882903391677268167825332056963816285`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394584017541*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.690000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.8429033281599999170858683729186887245594`15.954589770191003*^-\
18"}], "+", 
       RowBox[{
       "0.34863957424505994433007103170607371039`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.2474966066335126430453697919548938014088`15.954589770191003*^-18", 
       "-", 
       RowBox[{
       "0.23208811650627399597147889266534934937`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.03353820606108932969326076257596714937`15.95067625566402"}], "-", 
    
    RowBox[{
    "4.9134414995979750253102758064793490216970426661539488`15.95067625566402*^\
-449", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945847631598`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.690000000000001`", ",", 
   RowBox[{
   "0.34863957424505994433007103170607371039`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.23208811650627399597147889266534934937`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.03353820606108932969326076257596714937`15.95067625566402"}], ",", 
   RowBox[{"-", "0.0344444444444443`"}], ",", 
   RowBox[{"-", "0.04011289437585714`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394584794817*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.`", ",", "5.6400000000000015`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945847987967`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.40150039150271443766371248784707859159`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.78849170982119631823081817856291308999`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394584799405*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.6400000000000015`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.92307312295116637757039730801677506037947`15.954589770191003*^-\
17"}], "-", 
       RowBox[{
       "0.3775248722418800732797265621234262113`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.86761787294931480324704794127132525643936`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.25081519512522773783989016214641087011`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.03877875357103891809848035978159962067`15.941081954866736"}], "+", 
    RowBox[{
    "5.8358949495941763707367099145671407327852`15.936762599521456*^-18", " ",
      "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394585661128*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.6400000000000015`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.3775248722418800732797265621234262113`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.25081519512522773783989016214641087011`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.03877875357103891809848035978159962067`15.941081954866736"}], ",", 
   
   RowBox[{"-", "0.039999999999999834`"}], ",", 
   RowBox[{"-", "0.04764444444444422`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394585693355*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.`", ",", "5.590000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394585697466*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.32876966102781990386461075104307383299`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.22771759545192193918694556487025693059`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945856980877`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.590000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.45458092234244333382039912118177111725255`15.954589770191003*^-\
17"}], "-", 
       RowBox[{
       "0.40498872931007440458300668639127223772`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.55554166270115700510631676689931149845205`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.26838606948442811854796847567331209229`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.04397270217507326035889114833610565932`15.939211981480751"}], "+", 
    RowBox[{
    "5.1584769419938758408409327208497737421466`15.934322941489636*^-18", " ",
      "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394586230322*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.590000000000002`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.40498872931007440458300668639127223772`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.26838606948442811854796847567331209229`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.04397270217507326035889114833610565932`15.939211981480751"}], ",", 
   
   RowBox[{"-", "0.04555555555555537`"}], ",", 
   RowBox[{"-", "0.055470919067215095`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458626169*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.`", ",", "5.540000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394586265793*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.72384068770573284368197164440061897039`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.48114593407093564358945059211691841483`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458626642*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.540000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.426173145312187602643665308854621416436568`15.954589770191003*^\
-16"}], "+", 
       RowBox[{
       "0.43136849277608633837652435649112186282`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.524150311703987883976018801189393563980582`15.954589770191003*^-16", 
       "-", 
       RowBox[{
       "0.28500122492325506519840781513091736815`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.04912016844906892160354001569908386891`15.937343558863416"}], "-", 
    RowBox[{
    "5.32471148729938024434780874213373549022936`15.931892012280596*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394586905897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.540000000000002`", ",", 
   RowBox[{
   "0.43136849277608633837652435649112186282`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.28500122492325506519840781513091736815`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.04912016844906892160354001569908386891`15.937343558863416"}], ",", 
   
   RowBox[{"-", "0.051111111111110906`"}], ",", 
   RowBox[{"-", "0.06359231824416979`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394586938035*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.`", ",", "5.490000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458694197*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.9950188699532367397893040106282569468`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.02391062292580503623184995376504957676`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394586942637*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.490000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.0766337181322630167444690476578409488484811905503104`15.\
954589770191003*^-25", "+", 
       RowBox[{
       "1.5161105532264640389093241265919538974146229801957049`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.4081125846484736649021840631282667891890168203892182`15.\
954589770191003*^-25"}], "-", 
       RowBox[{
       "8.3453381102709059794950622605801687921080930139433762`15.\
954589770191003*^-25", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.98693910287176270364627826143091243592455982256`15.\
954589770191005*^-49"}], "+", 
    RowBox[{
    "1.38486298744126325391707587718208785820304994342`15.954589770191005*^-\
49", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394587119384*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.`", ",", "5.490000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458715208*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.12399631331326710359519438497954979539`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.34062467568574761322963695420185104012`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945871550093`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.490000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.4648944268075560366172925715256196133`15.954589770191003*^-20"}\
], "-", 
       RowBox[{
       "0.45691839903814780949927768438873275937`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "9.6988186289700313234614529341898519738`15.954589770191003*^-21", "+", 
       
       RowBox[{
       "0.30080592352555394244073897241600910166`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0542212716734876389966720502354671815`15.94812483497588"}], "+", 
    RowBox[{
    "2.58583601569397140485884152396929533458769786350584`15.94812483497588*^-\
451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458765799*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.490000000000002`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.45691839903814780949927768438873275937`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.30080592352555394244073897241600910166`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{"-", "0.0542212716734876389966720502354671815`15.94812483497588"}],
    ",", 
   RowBox[{"-", "0.05666666666666644`"}], ",", 
   RowBox[{"-", "0.07200864197530829`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394587690433*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.`", ",", "5.440000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394587694643*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.1999608416175207015186288117547519505`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.54846601466164579541384682670468464494`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458769527*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.440000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.042783531241812625520417513694404229770857`15.954589770191003*^\
-16"}], "-", 
       RowBox[{
       "0.48183804925777147756775928567145282476`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.955995484589672802983020470201057858513193`15.954589770191003*^-16", 
       "+", 
       RowBox[{
       "0.31590892388671756730244209396432249127`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.05927613380230656837839584156552023544`15.933611439502148"}], "+", 
    RowBox[{
    "1.890535517839393135335475915122682987786395`15.927056165813813*^-16", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394588339738*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.440000000000002`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.48183804925777147756775928567145282476`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.31590892388671756730244209396432249127`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.05927613380230656837839584156552023544`15.933611439502148"}], ",", 
   
   RowBox[{"-", "0.06222222222222198`"}], ",", 
   RowBox[{"-", "0.08071989026063062`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394588372377*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.`", ",", "5.390000000000002`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945883764467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.13113567812694837400044889363925904036`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.71502279056376183419274639163631945848`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945883771143`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.390000000000002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.57551555010240011803538691865024435854621`15.954589770191003*^-\
17"}], "+", 
       RowBox[{
       "0.50628966482451992379260692582837660659`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.03294687298759004872199365855050179309808`15.954589770191003*^-17", 
       "-", 
       RowBox[{
       "0.33039377095344950280380254835526655784`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.06428487943148714832259781944461265557`15.946841515639472"}], "-", 
    RowBox[{
    "2.18714685153205290443960867923256582889008473807765421`15.\
946841515639472*^-448", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458914303*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.390000000000002`", ",", 
   RowBox[{
   "0.50628966482451992379260692582837660659`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.33039377095344950280380254835526655784`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.06428487943148714832259781944461265557`15.946841515639472"}], ",", 
   
   RowBox[{"-", "0.06777777777777752`"}], ",", 
   RowBox[{"-", "0.08972606310013674`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394589175561*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.`", ",", "5.3400000000000025`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394589179678*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.89581851493453412693668269639601930976`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.51579210609746328763947076367912814021`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239458918032*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.3400000000000025`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.625475863522672528382996198725946733274`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "0.53040912088990130932538118055930528293`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.058732916469897924504359744338986366866`15.954589770191003*^-19", 
       "-", 
       RowBox[{
       "0.34432596785074720387916133368617239211`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.06924763576699377209707004964555227871`15.946197982751679"}], "-", 
    RowBox[{
    "1.1370078407194236217286877694610702915253972766349976`15.\
946197982751679*^-449", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945898307877`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.3400000000000025`", ",", 
   RowBox[{
   "0.53040912088990130932538118055930528293`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.34432596785074720387916133368617239211`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.06924763576699377209707004964555227871`15.946197982751679"}], ",", 
   
   RowBox[{"-", "0.07333333333333304`"}], ",", 
   RowBox[{"-", "0.09902716049382666`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394589862624*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.`", ",", "5.290000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945898667192`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.47917044509568085253192748496076092124`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.43209822520152063596299285563873127103`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394589867362*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.290000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "6.9952576084741158754931838904528689831686`15.954589770191003*^-\
18"}], "-", 
       RowBox[{
       "0.55431332719416396026508920788599233406`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.4890985882200821971649595572916344103128`15.954589770191003*^-18", 
       "+", 
       RowBox[{
       "0.35775772738654318703440438627911903624`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.07416453259235664367412595583264119981`15.945553211960748"}], "+", 
    RowBox[{
    "7.4446300733036927414834465937315114055307681242318105`15.\
945553211960748*^-449", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945904958563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.290000000000003`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.55431332719416396026508920788599233406`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.35775772738654318703440438627911903624`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.07416453259235664367412595583264119981`15.945553211960748"}], ",", 
   
   RowBox[{"-", "0.07888888888888858`"}], ",", 
   RowBox[{"-", "0.10862318244170041`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394590529106*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.`", ",", "5.240000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394590533185*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.14113693902276680525176288938382640481`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.97972446090007792030007749417563900352`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945905338717`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.240000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.37653632443764829439836823369120226328`15.954589770191003*^-\
20"}], "+", 
       RowBox[{
       "0.57810533871499298015822892211433857567`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.98665966140924719182159883041212847165`15.954589770191003*^-20", "-", 
       RowBox[{
       "0.37073123145587881348511582779175969835`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.07903570223578424432912768446020707259`15.944907211375988"}], "-", 
    RowBox[{
    "2.90402743306520897435155535689642879315557102295013`15.944907211375988*^\
-451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394591421474*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.240000000000003`", ",", 
   RowBox[{
   "0.57810533871499298015822892211433857567`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.37073123145587881348511582779175969835`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.07903570223578424432912768446020707259`15.944907211375988"}], ",", 
   
   RowBox[{"-", "0.08444444444444411`"}], ",", 
   RowBox[{"-", "0.11851412894375797`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394591453586*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.`", ",", "5.190000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945914577303`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.01117116686947072778934852976817637682`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.45529183298860198547686195524875074625`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945914584103`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.190000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.040027116876955830382716344734249622474`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "0.6018780605450418942187467946958017168`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "5.672779033954099619150356064750646981054`15.954589770191003*^-19", 
       "-", 
       RowBox[{
       "0.38328093335037843312407235803942913727`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.08386127953681278620142952289482263024`15.944259989046405"}], "-", 
    RowBox[{
    "7.292812149766088755688091719621269144078445032988601`15.944259989046405*^\
-450", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394591999043*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.190000000000003`", ",", 
   RowBox[{
   "0.6018780605450418942187467946958017168`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.38328093335037843312407235803942913727`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.08386127953681278620142952289482263024`15.944259989046405"}], ",", 
   
   RowBox[{"-", "0.08999999999999965`"}], ",", 
   RowBox[{"-", "0.12869999999999934`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394592031852*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.`", ",", "5.140000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394592035865*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.72985500352021182024486734007950872183`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.62682767769438951788174563262145966291`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945920365143`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.140000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.42735876192845709563688404166023215212964`15.954589770191003*^-\
17"}], "-", 
       RowBox[{
       "0.62571696952312842194366128526482517536`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.52435087897653429420943945713338376227691`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.39543522521851203988909838919014779031`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.08864140181248116322886235887186868828`15.943611552959274"}], "+", 
    RowBox[{
    "1.72007603054885563386979586953050090604406806413382699`15.\
943611552959274*^-448", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945927057133`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.140000000000003`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.62571696952312842194366128526482517536`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.39543522521851203988909838919014779031`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.08864140181248116322886235887186868828`15.943611552959274"}], ",", 
   
   RowBox[{"-", "0.09555555555555519`"}], ",", 
   RowBox[{"-", "0.13918079561042454`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945927378063`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.`", ",", "5.090000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394592741893*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.83073307026717868595255822583567351103`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.02337311368527550392570901749422773719`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239459274255*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.090000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "5.5117920213013085998682151414550011830356344332984`15.954589770191003*^\
-28", "-", 
       RowBox[{
       "6.432659099729439129718597256236733940728224915891775`15.\
954589770191003*^-26", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.6317022684246291315605658104818877109374453489294`15.\
954589770191003*^-28"}], "+", 
       RowBox[{
       "3.300067192509390920532314022118716793659392079485724`15.\
954589770191003*^-26", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "5.9618995244287135923127600625066907265161688`15.954589770191005*^-\
52"}], "-", 
    RowBox[{
    "1.3123651917039786242705472276814174781665881`15.954589770190996*^-53", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394592918734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.`", ",", "5.090000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945929513063`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.91395013227588894899611204891698434949`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.08077412779670112286112271249294281006`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945929543247`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.090000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.7105657053205440593497052957208053504941`15.954589770191003*^-18", 
       "+", 
       RowBox[{
       "1.2562478539927634381328548851370127383002986`15.954589770191003*^-\
15", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.7940265846864384798430677020787795841154`15.954589770191003*^-\
18"}], "-", 
       RowBox[{
       "7.879399000898177124349517128143276016688946`15.954589770191003*^-16",
         " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.3991914213712275310873002300796192402066555521`15.954589770191005*^\
-31"}], "+", 
    RowBox[{
    "1.54790267369377633705011248826338932698297367`15.954589770191*^-33", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394593159525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.`", ",", "5.090000000000003`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394593193012*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.19981434996594815700632352672982960939`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.20178779830830828601051507575903087854`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945931968718`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.090000000000003`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "9.423102788761753677470416380247948562573`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "0.64970219490010887860951826058307573962`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "5.829702798453593871630657900831279713935`15.954589770191003*^-19", 
       "-", 
       RowBox[{
       "0.407217663989235463879298727300305937`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.09337620497545720744756650577717666801`15.94296191151151"}], "-", 
    
    RowBox[{
    "5.763788971546519119084012918428412978816204261988305`15.94296191151151*^\
-450", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394593808112*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.090000000000003`", ",", 
   RowBox[{
   "0.64970219490010887860951826058307573962`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.407217663989235463879298727300305937`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.09337620497545720744756650577717666801`15.94296191151151"}], ",", 
   RowBox[{"-", "0.10111111111111072`"}], ",", 
   RowBox[{"-", "0.14995651577503352`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945938406963`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.`", ",", "5.040000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394593845563*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.70100013308644637533006971352733671665`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.39477437978915741467744737747125327587`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945938464737`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.040000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.52243303159272922133731368115900858987235`15.954589770191003*^-\
17"}], "-", 
       RowBox[{
       "0.67391022003359850895751545432971996014`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.73546771353996914927341582925480677881544`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.41864793303177196622500544970373928802`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.09806583792429393453788184065810027591`15.918748489199144"}], "+", 
    RowBox[{
    "2.28212992726518208391682283947806853637277`15.908053223353377*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945942992077`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.040000000000004`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.67391022003359850895751545432971996014`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.41864793303177196622500544970373928802`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.09806583792429393453788184065810027591`15.918748489199144"}], ",", 
   
   RowBox[{"-", "0.10666666666666626`"}], ",", 
   RowBox[{"-", "0.16102716049382634`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945943320103`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25.`", ",", "4.990000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394594336576*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.35553135252284451262028142082272097468`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.17786160442561849137632634665351361036`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394594337266*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.990000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "3.0887751508768597592694231741413953196781832331867`15.954589770191003*^\
-28", "-", 
       RowBox[{
       "2.714757768047155190780846748826062785392677340250211`15.\
954589770191003*^-26", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.0214540228508890164171240373220023161968473324078`15.\
954589770191003*^-28"}], "+", 
       RowBox[{
       "2.290271492669577984345734797128410955550145760909871`15.\
954589770191003*^-26", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "2.82816017615718190240126648838055653750663976`15.954589770191005*^-\
52"}], "-", 
    RowBox[{
    "4.992806476513999089435012415295955702596341`15.954589770190996*^-54", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394594701478*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.`", ",", "4.990000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394594735552*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.75289907901458974492925335653126239777`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.48315755591022102599652043863898143172`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394594738655*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.990000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "6.1065382199051062275379370983479295957`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "0.69841514721111150857887293305419167687`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.3075739405427799729098030774835475025`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "0.4297425115696920803104964169977137419`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.10271044183144134809292701254420574608`15.941659041847531"}], "-", 
    RowBox[{
    "3.2546303127652019202888628210325125656163633101305`15.941659041847531*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945952672787`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.990000000000004`", ",", 
   RowBox[{
   "0.69841514721111150857887293305419167687`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.4297425115696920803104964169977137419`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.10271044183144134809292701254420574608`15.941659041847531"}], ",", 
   
   RowBox[{"-", "0.11222222222222179`"}], ",", 
   RowBox[{"-", "0.17239272976680298`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394595300181*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.`", ",", "4.940000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394595340314*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.79611709865523327955827426194446161389`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.19719365806352429082437538454541936517`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394595341031*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.940000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "5.07856818629317627625930005254452902`15.954589770191003*^-23", "+", 
       RowBox[{
       "1.110859507170398256852066560597368034`15.954589770191003*^-22", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.29995095903862105948361650277477395`15.954589770191003*^-23"}],
        "-", 
       RowBox[{
       "6.69674102925673719014443234805463598`15.954589770191003*^-23", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.817964813190005225042145476581208389601002598235984`15.\
954589770191005*^-45"}], "+", 
    RowBox[{
    "2.366254434597803270191749262365879865247488177921761`15.954589770191005*^\
-45", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945958159933`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28.`", ",", "4.940000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394595853119*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.73720620839094386234080502617871388793`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.72497396298811755954716318228747695684`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394595853829*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.940000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.344503995516875326166346841193037843547975`15.954589770191003*^\
-16"}], "-", 
       RowBox[{
       "0.72328987361054258563250699422769144809`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "9.47121421336514510479283827775165202941059`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.44051526050591414391347221855219263616`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.10731016408015172657539259000011869034`15.915049765408668"}], "+", 
    RowBox[{
    "4.76101441670006782104695267280413062958131`15.903385861792737*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394596508671*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.940000000000004`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.72328987361054258563250699422769144809`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.44051526050591414391347221855219263616`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.10731016408015172657539259000011869034`15.915049765408668"}], ",", 
   
   RowBox[{"-", "0.11777777777777733`"}], ",", 
   RowBox[{"-", "0.1840532235939634`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394596540835*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29.`", ",", "4.890000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394596544969*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.06850985735391845743436078919330611825`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.76755413595353116917863189883064478636`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394596545671*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.890000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.771850298445205489661814248896972855712265`15.954589770191003*^\
-16"}], "-", 
       RowBox[{
       "0.74860704884312986299680607250510397783`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.632367133034817495264674981727766913073344`15.954589770191003*^-16", 
       "+", 
       RowBox[{
       "0.45097785093690281282423939279497649884`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.11186515359243581770334916678377251279`15.913203035143427"}], "+", 
    RowBox[{
    "2.374711774508783508199386815354325038074556`15.901064448890093*^-16", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945973084297`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.890000000000004`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.74860704884312986299680607250510397783`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.45097785093690281282423939279497649884`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.11186515359243581770334916678377251279`15.913203035143427"}], ",", 
   
   RowBox[{"-", "0.12333333333333286`"}], ",", 
   RowBox[{"-", "0.1960086419753076`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394597339871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30.`", ",", "4.840000000000004`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239459734406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.36709086063767459862106079526711255312`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.98475849211385257930828629469033330679`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394597344759*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.840000000000004`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "4.54865709955329346796134764855752563149693`15.954589770191003*^-\
17"}], "+", 
       RowBox[{
       "0.77443995183569126169774454882058565049`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.35790099980022715340170669349634686267534`15.954589770191003*^-17", 
       "-", 
       RowBox[{
       "0.46114011627229754903131641162124615901`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.11637556179114675551505542336153096116`15.911358077013267"}], "-", 
    RowBox[{
    "1.23162453011647504054031273143373681606496`15.898751157017928*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394598148323*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.840000000000004`", ",", 
   RowBox[{
   "0.77443995183569126169774454882058565049`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.46114011627229754903131641162124615901`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.11637556179114675551505542336153096116`15.911358077013267"}], ",", 
   
   RowBox[{"-", "0.12888888888888841`"}], ",", 
   RowBox[{"-", "0.20825898491083566`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394598181924*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31.`", ",", "4.7900000000000045`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394598186036*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.17896050920162331898666252527618780732`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.77779184462846728820295538753271102905`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945981867237`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.7900000000000045`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.150329634455521935881156120550381945947354`15.954589770191003*^\
-16"}], "+", 
       RowBox[{
       "0.80086329842650329739768143007830596708`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.601613992279154322131430974274110866697648`15.954589770191003*^-16", 
       "-", 
       RowBox[{
       "0.4710103343376797077176686160358129573`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.12084154232807612234194937639382810077`15.909514903787125"}], "-", 
    RowBox[{
    "8.517737848404943625644643730137648815424`15.896445943033696*^-17", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394598873674*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.7900000000000045`", ",", 
   RowBox[{
   "0.80086329842650329739768143007830596708`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.4710103343376797077176686160358129573`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.12084154232807612234194937639382810077`15.909514903787125"}], ",", 
   
   RowBox[{"-", "0.13444444444444395`"}], ",", 
   RowBox[{"-", "0.22080425240054755`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394598909239*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32.`", ",", "4.740000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945989432583`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.90908476926123449324279590655351057649`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.16889617105150733777918503619730472565`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945989467077`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.740000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.2924767229285181190240784800295976109`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "1.24135905639412570649418488395243742029`15.954589770191003*^-20", 
        " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.3308585314132619095236785161231472957`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "7.1727804985392695021761252148509446243`15.954589770191003*^-21", " ",
         "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "2.593274199264295550777846034941725178`15.954589770191005*^-41"}], 
    "-", 
    RowBox[{
    "9.96637675021588699783385769239897277`15.954589770190996*^-42", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394599314333*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33.`", ",", "4.740000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945993177223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.48420897076564339833737449225736781955`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.31380184331827543076087749795988202095`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723945993183928`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.740000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.31948813901074937210174203137721377747`15.954589770191003*^-\
20"}], "+", 
       RowBox[{
       "0.82795401427655523281359923534502043531`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.5733111908267181976000931188511852405`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "0.4805954578018905967631837333092323611`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.12526325104705345616014700630000897358`15.938381308078519"}], "-", 
    RowBox[{
    "2.4830646504645372617698391015926153341785374554571`15.938381308078519*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394600172461*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.740000000000005`", ",", 
   RowBox[{
   "0.82795401427655523281359923534502043531`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.4805954578018905967631837333092323611`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.12526325104705345616014700630000897358`15.938381308078519"}], ",", 
   
   RowBox[{"-", "0.13999999999999949`"}], ",", 
   RowBox[{"-", "0.23364444444444324`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946001734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34.`", ",", "4.690000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946002825623`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.74130495726901024511334981070831418037`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.10518576885649122409915889875264838338`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394600284391*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.690000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "9.82001202754009007593253843733657431358341809`15.954589770191003*^-\
33", "+", 
       RowBox[{
       "8.53036508831689617564446070573282255012798524042`15.954589770191003*^\
-30", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.54553446452396609829802996803363600028880503`15.\
954589770191003*^-33"}], "-", 
       RowBox[{
       "4.34080052464080251261707208840384380607548741793`15.954589770191003*^\
-30", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "9.782548059022846530765131207191837228`15.954589770191005*^-60"}], 
    "+", 
    RowBox[{
    "3.40097528793005808149418132874357810586922725137237708`15.\
954589770191005*^-62", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394600451733*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"35.`", ",", "4.690000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394600453599*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.25694728285354639929494169336976483464`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.44244456528354381141809881228255107999`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946004543037`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.690000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.3996773523850029561616405747075217038`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "0.85579199629034651135507089027418880662`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.0965973793465978905810156846531643163`15.954589770191003*^-21", "+", 
       
       RowBox[{
       "0.48990130381094287017291635382164900044`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.12964084594655866487217166322150452108`15.937722297141201"}], "+", 
    RowBox[{
    "1.343300839220702764629063931841614393845534088734`15.937722297141201*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601023501*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.690000000000005`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.85579199629034651135507089027418880662`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.48990130381094287017291635382164900044`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.12964084594655866487217166322150452108`15.937722297141201"}], ",", 
   
   RowBox[{"-", "0.14555555555555502`"}], ",", 
   RowBox[{"-", "0.24677956104252272`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601131727*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36.`", ",", "4.640000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601259426*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.56481545313951020403919756063260138035`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.50749089380418066497213658294640481472`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601260203*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.640000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.7359081710657338730796173510132420681`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "0.88446089444977661904854723572211212848`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.4540552361072808860013387635954988896`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "0.49893271138789452748939047791204601584`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.13397448714178617049788002110520705509`15.937062148690645"}], "-", 
    RowBox[{
    "4.135538109691220865250166069065744001227709052678`15.937062148690645*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460166306*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.640000000000005`", ",", 
   RowBox[{
   "0.88446089444977661904854723572211212848`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.49893271138789452748939047791204601584`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.13397448714178617049788002110520705509`15.937062148690645"}], ",", 
   
   RowBox[{"-", "0.15111111111111056`"}], ",", 
   RowBox[{"-", "0.260209602194786`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601664956*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37.`", ",", "4.590000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601809116*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.2349792170635718324689378277980722487`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.28729554612421615011896847136085852981`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394601809889*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.590000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "1.3454442372161859016886891822260048`15.954589770191003*^-22", "-", 
       RowBox[{
       "1.666368684298262551717834783997826509`15.954589770191003*^-22", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.48023947443264721257844538422832157`15.954589770191003*^-23"}],
        "+", 
       RowBox[{
       "9.26990681014875604648946617534067768`15.954589770191003*^-23", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.541031492741347030794129368965032953042191015423105`15.\
954589770191005*^-45"}], "-", 
    RowBox[{
    "7.129210923987314454484184013880141979525185415065371`15.954589770191005*^\
-45", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394602097863*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"38.`", ",", "4.590000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394602098838*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.72992846661929799978452138020657002926`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.98147925457302753748933810129528865218`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946020995283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.590000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.175286141768027625938691969966724380133`15.954589770191003*^-\
19"}], "-", 
       RowBox[{
       "0.91404886917815830333854142100278774057`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.344463976901815520402640404762417589991`15.954589770191003*^-19", 
       "+", 
       RowBox[{
       "0.50769367311856185318185558911505563152`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.13826433682609509077720303207091911557`15.93640086995738"}], "+", 
    
    RowBox[{
    "8.24435563222219485186320920989258956592005094142627`15.93640086995738*^-\
451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946029336157`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.590000000000005`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.91404886917815830333854142100278774057`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.50769367311856185318185558911505563152`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.13826433682609509077720303207091911557`15.93640086995738"}], ",", 
   RowBox[{"-", "0.1566666666666661`"}], ",", 
   RowBox[{"-", "0.2739345679012331`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394602934383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"39.`", ",", "4.540000000000005`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460319945*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.05653185153329109979836175625678151846`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.95380529444397854632597955060191452503`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394603200213*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.540000000000005`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.71728670929451288466918236806089180244`15.954589770191003*^-\
20"}], "+", 
       RowBox[{
       "0.94464949812000851713387465038004196685`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.27067795881023506878911566250988253246`15.954589770191003*^-20", "-", 
       RowBox[{
       "0.5161874461436386763954260358132675268`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.14251055923175957854652628878994840585`15.935738468096948"}], "-", 
    RowBox[{
    "2.7129596759977227315273757497195183047082955277205`15.935738468096948*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946037482977`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.540000000000005`", ",", 
   RowBox[{
   "0.94464949812000851713387465038004196685`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.5161874461436386763954260358132675268`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.14251055923175957854652628878994840585`15.935738468096948"}], ",", 
   
   RowBox[{"-", "0.16222222222222163`"}], ",", 
   RowBox[{"-", "0.28795445816186405`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394603798863*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40.`", ",", "4.4900000000000055`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394603850369*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.28913585135276109738811101124156266451`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.69813451031373308097727203858084976673`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394603851136*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.4900000000000055`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "9.508416615368926716639413399767817795`15.954589770191003*^-22"}]\
, "+", 
       RowBox[{
       "0.97636262582173120038929541041085738068`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.218672989870527493234343941654567636`15.954589770191003*^-22", "-", 
       RowBox[{
       "0.52441663575025066180175027489976569964`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.1467133143793547637916159549108368878`15.93507495099709"}], "-", 
    RowBox[{
    "7.79611938321923816816747041116995186796769774667`15.93507495099709*^-\
454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946044890223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.4900000000000055`", ",", 
   RowBox[{
   "0.97636262582173120038929541041085738068`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.52441663575025066180175027489976569964`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{"-", "0.1467133143793547637916159549108368878`15.93507495099709"}],
    ",", 
   RowBox[{"-", "0.16777777777777717`"}], ",", 
   RowBox[{"-", "0.30226927297667877`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946045384197`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"41.`", ",", "4.440000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394604540689*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.92299768961803607680849381722509860992`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.43126609459509390731568601040635257959`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946045414267`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.440000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.1959241293144200619228819149229903259`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "1.00929546315127222345095524660117101654`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "5.16852682132455631775491824660854208`15.954589770191003*^-22", "+", 
       RowBox[{
       "0.53238331718631819942913945754303254878`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.15087278212781403320892766975205468075`15.93441032414815"}], "+", 
    
    RowBox[{
    "8.26224547815798042303742813256078308678607493121`15.93441032414815*^-\
454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394605229887*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.440000000000006`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.00929546315127222345095524660117101654`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.53238331718631819942913945754303254878`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.15087278212781403320892766975205468075`15.93441032414815"}], ",", 
   RowBox[{"-", "0.1733333333333327`"}], ",", 
   RowBox[{"-", "0.3168790123456773`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394605286667*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"42.`", ",", "4.390000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946052884007`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.66013645984190860716012139164377003908`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.78070336932253003858761530864285305142`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394605289137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.390000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "4.644273121716447689783441581375259369467`15.954589770191003*^-\
19"}], "-", 
       RowBox[{
       "1.04356355846501531572288039089408601628`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.952943996383892703206323245836916749795`15.954589770191003*^-19", 
       "+", 
       RowBox[{
       "0.54008904460856396979800297524444556211`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.15498912716201628036365127639610247255`15.933744595179272"}], "+", 
    RowBox[{
    "2.69897550901847439970637883228269921074491666218688`15.933744595179272*^\
-451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946059801817`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.390000000000006`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.04356355846501531572288039089408601628`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.54008904460856396979800297524444556211`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.15498912716201628036365127639610247255`15.933744595179272"}], ",", 
   
   RowBox[{"-", "0.17888888888888824`"}], ",", 
   RowBox[{"-", "0.33178367626885963`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394606038187*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"43.`", ",", "4.340000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394606039904*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.50488922216708753687441912916256114841`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.60238650966868734215609038074035197496`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394606040604*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.340000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "9.151382315873231329066678025364631453`15.954589770191003*^-22"}]\
, "-", 
       RowBox[{
       "1.07929211989226360918622550275137856643`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "4.596432127922317115593081068390350305`15.954589770191003*^-22", "+", 
       RowBox[{
       "0.5475349499141481385977891023372071199`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.15906252151669987504773601576059638617`15.933077770934021"}], "+", 
    RowBox[{
    "5.48871681776779819913937952754646481633269826054`15.933077770934021*^-\
454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394606619626*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.340000000000006`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.07929211989226360918622550275137856643`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.5475349499141481385977891023372071199`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.15906252151669987504773601576059638617`15.933077770934021"}], ",", 
   
   RowBox[{"-", "0.18444444444444377`"}], ",", 
   RowBox[{"-", "0.3469832647462258`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460667422*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"44.`", ",", "4.290000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394606675959*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.84530025489994264908943932823603972793`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.42265218544022253865932725602760910988`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460667667*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.290000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.96749562886689394916259098265416251402405`15.954589770191003*^-\
17"}], "+", 
       RowBox[{
       "1.11661739138520602467433120346497901128`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "7.8048707881793211403777253007642377671884`15.954589770191003*^-18", 
       "-", 
       RowBox[{
       "0.55472178529937024696082806817204117264`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.16309313907530724410635611782817787646`15.932409858176818"}], "-", 
    RowBox[{
    "8.048818650572074593632785958783396313693773618309944`15.932409858176818*^\
-450", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394607366094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.290000000000006`", ",", 
   RowBox[{
   "1.11661739138520602467433120346497901128`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.55472178529937024696082806817204117264`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.16309313907530724410635611782817787646`15.932409858176818"}], ",", 
   
   RowBox[{"-", "0.1899999999999993`"}], ",", 
   RowBox[{"-", "0.36247777777777584`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460740652*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"45.`", ",", "4.240000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394607408469*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.37841673694178656894848700176225975156`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.24021254705081251934473129949765279889`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394607409245*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.240000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.67612769632829245383132455949036542574754694811932106`15.\
954589770191003*^-24", "+", 
       RowBox[{
       "1.87564125217937648453272593617090381207440232495428211`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.47117358857826905952343086237657769992414273155011024`15.\
954589770191003*^-24"}], "-", 
       RowBox[{
       "8.8560754515350539078633882403743702770761992107343938`15.\
954589770191003*^-25", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
   "6.93235855430466242538385559917690862750663852082`15.954589770191005*^-\
49", "+", 
    RowBox[{
    "1.308944109540110272939184637909017392140849332487`15.954589770191005*^-\
48", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946077939157`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"46.`", ",", "4.240000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394607834991*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.66803666636463421291125541756628081203`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.14590035863718320285897789290174841881`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460783576*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.240000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "1.73011076956672088971917823963288174859719917791`15.954589770191003*^-\
30", "+", 
       RowBox[{
       "9.002967141329811584008876182534835491548740644669`15.954589770191003*^\
-28", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.06513490553589486344512238943010558735530208831`15.\
954589770191003*^-30"}], "-", 
       RowBox[{
       "8.797813763478440409085429386254594358027162547787`15.954589770191003*^\
-28", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.88807623782934569427242888549678067316878`15.954589770191005*^-\
55"}], "+", 
    RowBox[{
    "9.41445658611815179017070274957618670068`15.954589770190996*^-58", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460806136*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"47.`", ",", "4.240000000000006`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946081173487`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.95427772442404701358498186891665682197`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.35671367199378090084849191043758764863`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394608118191*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.240000000000006`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.05570148987641273772624708199954352787658`15.954589770191003*^-\
16"}], "+", 
       RowBox[{
       "1.15568824127178379973307752355977654255`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.175144170875740771382812151890071447337704`15.954589770191003*^-16", 
       "-", 
       RowBox[{
       "0.56164996874789037664653576888994576755`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.16708115552885634794242365767744368943`15.88936106843496"}], "-", 
    
    RowBox[{
    "7.36939412944180439743406768990012676461539`15.871609439919046*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239460876934*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.240000000000006`", ",", 
   RowBox[{
   "1.15568824127178379973307752355977654255`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.56164996874789037664653576888994576755`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.16708115552885634794242365767744368943`15.88936106843496"}], ",", 
   RowBox[{"-", "0.19555555555555482`"}], ",", 
   RowBox[{"-", "0.37826721536350955`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394608820442*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"48.`", ",", "4.190000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394608822596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.26611337057303252606743626529350876808`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.08711753436391567184671202994650229812`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394608823512*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.190000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "4.36610058783752973580859367594959485543`15.954589770191003*^-20", "+", 
       RowBox[{
       "9.790634463435529015617147805759927323288`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.14488770874549230789053575502457140591`15.954589770191003*^-\
20"}], "-", 
       RowBox[{
       "4.651801640324422350703770367543983477429`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.0827615692219239042744777189809933941132`15.954589770191005*^-37"}\
], "+", 
    RowBox[{
    "1.000623047593366874580421587314026311009`15.954589770191005*^-38", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946090523643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49.`", ",", "4.190000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394609098094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.05324985560605544065992944524623453617`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.99974015000098348515678026160458102822`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394609098935*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.190000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.7196490331464058775645994660651603731`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "1.19666798307449015004945932869972912591`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.9055813821600674473281908983201774784`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "0.56831962400607145702767712034555881041`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.17102674833388463309371487909160034746`15.931070793786605"}], "-", 
    RowBox[{
    "1.463521615380637116994045390167573506030773794597`15.931070793786605*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394609846887*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.190000000000007`", ",", 
   RowBox[{
   "1.19666798307449015004945932869972912591`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.56831962400607145702767712034555881041`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.17102674833388463309371487909160034746`15.931070793786605"}], ",", 
   
   RowBox[{"-", "0.20111111111111035`"}], ",", 
   RowBox[{"-", "0.39435157750342714`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394609888187*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50.`", ",", "4.140000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946098899603`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.11524359065158051862454158253967761993`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.01234952878834905121152587526012212038`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394609890724*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.140000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "7.9145038625758074143053311570101986579175432`15.954589770191003*^-33",
        "-", 
       RowBox[{
       "7.97834490231718917433719148300412970489811984972`15.954589770191003*^\
-30", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.30677583368204985901489480867907382158389003`15.\
954589770191003*^-33"}], "+", 
       RowBox[{
       "3.85497741360445781908860037813589021696772936464`15.954589770191003*^\
-30", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "7.44148398393279247420000183696708176`15.954589770190996*^-60"}], 
    "-", 
    RowBox[{
    "1.27665274635806435851911384227298374658485725748173644`15.\
954589770191005*^-62", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394610058927*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"51.`", ",", "4.140000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946101242332`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.59456342150820584713244443264557048678`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.9660968920877082144471614810754545033`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394610125045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.140000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.520772810896909073530303430935001449`15.954589770191003*^-22"}]\
, "-", 
       RowBox[{
       "1.2397364749501091403949978378377181708`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "5.47467407217196591769349404211752876`15.954589770191003*^-23", "+", 
       RowBox[{
       "0.57473061588751378148017237621312827841`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.1749300966692988271055352136994380499`15.930399655284472"}], "+", 
    
    RowBox[{
    "3.6260946440324096735695560801108552718647462877`15.930399655284472*^-\
455", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946108527718`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.140000000000007`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.2397364749501091403949978378377181708`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.57473061588751378148017237621312827841`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.1749300966692988271055352136994380499`15.930399655284472"}], ",", 
   RowBox[{"-", "0.2066666666666659`"}], ",", 
   RowBox[{"-", "0.4107308641975285`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394610912753*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.`", ",", "4.090000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394610914566*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.85232257130722821614199347095564007759`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.37517584835519746100374050001846626401`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394610915341*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.090000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.4423534860688626919079097445666264115`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "1.2850925815581536793702011551078290899`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "5.012995925000808821746197603265503703`15.954589770191003*^-22", "+", 
       RowBox[{
       "0.58088259093509641145189985627503527193`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.17879138747648473110740304389054972328`15.929727453710047"}], "+", 
    RowBox[{
    "2.86222787139533521700811178706259572285107488539`15.929727453710047*^-\
454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239461171235*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.090000000000007`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.2850925815581536793702011551078290899`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.58088259093509641145189985627503527193`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.17879138747648473110740304389054972328`15.929727453710047"}], ",", 
   
   RowBox[{"-", "0.21222222222222142`"}], ",", 
   RowBox[{"-", "0.4274050754458138`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946117699003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"53.`", ",", "4.040000000000007`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394611771703*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.74683423572475038376694556063739582896`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.94048417659727756579002289072377607226`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394611772451*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.040000000000007`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.25423519909640959735095269299974532468568`15.954589770191003*^-\
16"}], "+", 
       RowBox[{
       "1.33295688541671368070950038792152605097`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.090309889810688574949883100539840504048481`15.954589770191003*^-16", 
       "-", 
       RowBox[{
       "0.58677496549454423975949737490576393808`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.18261078949154973982840823841373649417`15.88208899752637"}], "-", 
    
    RowBox[{
    "7.19731279482524359723786238774481944343737`15.862807886366179*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394612427239*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.040000000000007`", ",", 
   RowBox[{
   "1.33295688541671368070950038792152605097`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.58677496549454423975949737490576393808`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.18261078949154973982840823841373649417`15.88208899752637"}], ",", 
   RowBox[{"-", "0.21777777777777696`"}], ",", 
   RowBox[{"-", "0.4443742112482828`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946124842243`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"54.`", ",", "3.9900000000000073`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394612486161*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.26441782951380421451403890387155115604`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.79938170998983926196501670347061008215`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394612486845*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9900000000000073`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "4.2740447054281720781277258284342943685`15.954589770191003*^-21"}\
], "+", 
       RowBox[{
       "1.38357525094309525958452689915001318801`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.846766281752627409128694808229878808`15.954589770191003*^-21", "-", 
       RowBox[{
       "0.59240700200093307954184481662334412367`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.18638848621311203531258125323099228386`15.928379892396043"}], "-", 
    RowBox[{
    "7.82625579898635897348640141714779041873261326799`15.928379892396043*^-\
454", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613124071*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9900000000000073`", ",", 
   RowBox[{
   "1.38357525094309525958452689915001318801`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.59240700200093307954184481662334412367`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.18638848621311203531258125323099228386`15.928379892396043"}], ",", 
   
   RowBox[{"-", "0.2233333333333325`"}], ",", 
   RowBox[{"-", "0.46163827160493565`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613177061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"55.`", ",", "3.9400000000000075`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946132368927`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.18240530215386696610835315368603914976`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.05823601084923990534036875033052638173`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613237714*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9400000000000075`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "9.21712187322752448391053550793042872416295496700119022`15.\
954589770191003*^-24", "-", 
       RowBox[{
       "2.5254956109103344540119426219815513401686668246348196`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.9719727964116718265618935951280113028209035065650565`15.\
954589770191003*^-24"}], "+", 
       RowBox[{
       "1.15385470639024733923682269501687269603066769377304005`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
   "7.223066837165660820291873628773637619939568469223`15.954589770191005*^-\
48", "-", 
    RowBox[{
    "4.583379792506195899559607781096442177079337098367`15.954589770191005*^-\
48", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613393688*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"56.`", ",", "3.9400000000000075`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239461345603*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.78337805429383222666217534424504265189`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.52832107253576654493087971786735579371`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613456912*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9400000000000075`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "6.152915992460250940776554024302341447171`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "1.43722253876722432294334698094020826331`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.568926036181166743067964315106716331768`15.954589770191003*^-19", 
       "-", 
       RowBox[{
       "0.59777783549516278759642339406098741726`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.19012467944070726584148142714280198972`15.927704543047321"}], "-", 
    RowBox[{
    "9.3738516541358460902260008783055713729386780072851`15.927704543047321*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613961372*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9400000000000075`", ",", 
   RowBox[{
   "1.43722253876722432294334698094020826331`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.59777783549516278759642339406098741726`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.19012467944070726584148142714280198972`15.927704543047321"}], ",", 
   
   RowBox[{"-", "0.22888888888888803`"}], ",", 
   RowBox[{"-", "0.4791972565157723`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394613999154*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57.`", ",", "3.8900000000000077`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614000926*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.80855444646559648802508490916807204485`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.35570598951293352918412438157247379422`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614001686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.8900000000000077`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.17360240948543115901404125570736978865`15.954589770191003*^-\
20"}], "-", 
       RowBox[{
       "1.49420744208234276995708177221624847457`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.4598758685344012775912850173148642275`15.954589770191003*^-21", "+", 
       
       RowBox[{
       "0.60288644594978384786869307733037627864`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.19381955739515200993077430829245454252`15.927028155205498"}], "+", 
    RowBox[{
    "2.028906786238318638413148328170605607991430307898`15.927028155205498*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614754859*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.8900000000000077`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.49420744208234276995708177221624847457`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.60288644594978384786869307733037627864`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.19381955739515200993077430829245454252`15.927028155205498"}], ",", 
   
   RowBox[{"-", "0.23444444444444357`"}], ",", 
   RowBox[{"-", "0.49705116598079274`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614801703*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58.`", ",", "3.840000000000008`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614803483*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.43854945497997088743602489557815715671`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.78530727131753597092256313771940767765`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394614804206*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.840000000000008`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.168670893240140956805438991040548487`15.954589770191003*^-22"}]\
, "-", 
       RowBox[{
       "1.55487776631346610618783796863800475229`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.32525367605522466750187122212637762`15.954589770191003*^-23", "+", 
       RowBox[{
       "0.60773167861276933460100108110993545252`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.19747329505255353305212219856927490331`15.926350736790685"}], "+", 
    RowBox[{
    "8.986437952356014206382748342169667779418619833`15.926350736790685*^-\
456", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239461550368*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.840000000000008`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.55487776631346610618783796863800475229`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.60773167861276933460100108110993545252`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.19747329505255353305212219856927490331`15.926350736790685"}], ",", 
   
   RowBox[{"-", "0.2399999999999991`"}], ",", 
   RowBox[{"-", "0.515199999999997`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394615564888*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"59.`", ",", "3.790000000000008`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394615566827*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.23155215126374617540250255842693150043`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.92819273999691342957873985142214223742`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946155676003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.790000000000008`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.49759941302244585501467212205355208749914`15.954589770191003*^-\
17"}], "+", 
       RowBox[{
       "1.61962739104423534046121711506611232967`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "8.8200915824968825675216848644009979166384`15.954589770191003*^-18", 
       "-", 
       RowBox[{
       "0.61231232370256698050624551410268282624`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.20108609738904726872617510055204981172`15.925672291705235"}], "-", 
    RowBox[{
    "2.050313177397870954607774209173944751830909026252876`15.925672291705235*^\
-450", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394616303565*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.790000000000008`", ",", 
   RowBox[{
   "1.61962739104423534046121711506611232967`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.61231232370256698050624551410268282624`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.20108609738904726872617510055204981172`15.925672291705235"}], ",", 
   
   RowBox[{"-", "0.24555555555555464`"}], ",", 
   RowBox[{"-", "0.5336437585733852`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394616360413*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60.`", ",", "3.740000000000008`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394616362255*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.82879907549704845415305953792994841933`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.79248938929504997297215140861226245761`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394616362976*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.740000000000008`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.087352489110159177048793287498323076`15.954589770191003*^-22"}]\
, "-", 
       RowBox[{
       "1.68890408848233875727621522750969468862`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.81878457189225958883775645518050077`15.954589770191003*^-23", "+", 
       RowBox[{
       "0.61662704530673848252395444022770153803`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.20465813971696213532515167676209388029`15.924992828073094"}], "+", 
    RowBox[{
    "5.634538618182788910794748614394144649720133708`15.924992828073094*^-\
456", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394617084594*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.740000000000008`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.68890408848233875727621522750969468862`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.61662704530673848252395444022770153803`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.20465813971696213532515167676209388029`15.924992828073094"}], ",", 
   
   RowBox[{"-", "0.2511111111111102`"}], ",", 
   RowBox[{"-", "0.5523824417009571`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394617142726*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.`", ",", "3.6900000000000084`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946171445417`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.90595049683872441725895896524889394641`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.67201217671573987288979878940153867006`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394617145275*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.6900000000000084`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.16833025106611207614753988832086384`15.954589770191003*^-23"}],
        "+", 
       RowBox[{
       "1.76321938531744898175787083749837966917`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.767948211729485105981758406918363899566640431816203336`15.\
954589770191003*^-23", "-", 
       RowBox[{
       "0.62067447782874997247411798598604664761`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.20818962501443953785481077080163267313`15.924312350285586"}], "-", 
    RowBox[{
    "3.037986021087588792894739245426851679048409878`15.924312350285586*^-\
456", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946177516747`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.6900000000000084`", ",", 
   RowBox[{
   "1.76321938531744898175787083749837966917`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.62067447782874997247411798598604664761`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.20818962501443953785481077080163267313`15.924312350285586"}], ",", 
   
   RowBox[{"-", "0.2566666666666657`"}], ",", 
   RowBox[{"-", "0.5714160493827127`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394617799808*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62.`", ",", "3.6400000000000086`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394617801593*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.38286687138194652746392421249765902758`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.77831849718127132931044798169750720263`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946178023043`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.6400000000000086`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.876897428403915224745843753922604944035251`15.954589770191003*^\
-16"}], "+", 
       RowBox[{
       "1.84316035696117814217831603211974424137`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.7345046088541995700886683239594471146903`15.954589770191003*^-17", 
       "-", 
       RowBox[{
       "0.62445318101980708828533347440203805759`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.21168074339737871531166029711316707553`15.867638215127375"}], "-", 
    RowBox[{
    "4.90315954915804495876733840539523605240191`15.845557010054476*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618430653*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.6400000000000086`", ",", 
   RowBox[{
   "1.84316035696117814217831603211974424137`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.62445318101980708828533347440203805759`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.21168074339737871531166029711316707553`15.867638215127375"}], ",", 
   
   RowBox[{"-", "0.26222222222222125`"}], ",", 
   RowBox[{"-", "0.5907445816186523`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618479266*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"63.`", ",", "3.5900000000000087`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618481134*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.83468330135421520132865680352551862597`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.00930955285762968820506557676708325744`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946184818974`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5900000000000087`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "1.272361693485510499309457569486715622673`15.954589770191003*^-18", 
       "-", 
       RowBox[{
       "1.2291669960791245521911868743788276079639014`15.954589770191003*^-\
15", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "5.102408428280108424292641611739434196158`15.954589770191003*^-\
19"}], "+", 
       RowBox[{
       "2.649003320000425278639257419462968838363036`15.954589770191003*^-16",
         " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.559214509889090394193194918564124660501329484`15.954589770191*^-\
32"}], "-", 
    RowBox[{
    "1.3711295379614766595484121875352448365348179`15.954589770191005*^-34", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239461863562*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64.`", ",", "3.5900000000000087`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618680846*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.03505487294480658100326309067895635962`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.35607725756753794144060520920902490616`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618681888*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5900000000000087`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.279798612187803753681668722885853530772233317`15.954589770191003*^-\
32", "-", 
       RowBox[{
       "2.069647703327204817891866247465460441807386822999`15.954589770191003*^\
-29", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.95379945989563453825317015517127412018093132`15.\
954589770191003*^-33"}], "+", 
       RowBox[{
       "8.96668405745278882110855184979920200446234582583`15.954589770191003*^\
-30", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "4.078064321724098219511853024136504397`15.954589770191005*^-59"}], 
    "-", 
    RowBox[{
    "8.1444168873705248814076710123195604`15.954589770190996*^-62", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394618959345*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"65.`", ",", "3.5900000000000087`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946190046577`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.3086084198382046395181532716378569603`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.31685278499408253694014092616271227598`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394619005535*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5900000000000087`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.003659637154004651265340440831436681`15.954589770191003*^-22"}]\
, "+", 
       RowBox[{
       "1.92940445506354905346724585442648754023`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.80867626190074666447093842195593374`15.954589770191003*^-23", "-", 
       RowBox[{
       "0.62796170733620980100188323893395998356`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.21513171208512769859460169715112373621`15.922948373651131"}], "-", 
    RowBox[{
    "3.563596595491652735959536327946131533465735416`15.922948373651131*^-\
456", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394619744568*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5900000000000087`", ",", 
   RowBox[{
   "1.92940445506354905346724585442648754023`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.62796170733620980100188323893395998356`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.21513171208512769859460169715112373621`15.922948373651131"}], ",", 
   
   RowBox[{"-", "0.2677777777777768`"}], ",", 
   RowBox[{"-", "0.6103680384087756`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394619795003*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"66.`", ",", "3.540000000000009`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394619796895*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.97337479980141683455485690501518547535`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.20517223299954823190205388527829200029`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394619797636*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.540000000000009`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "3.42971881987555324591790646568916638686768385912957785`15.\
954589770191003*^-24", "-", 
       RowBox[{
       "2.41584212817373863509676119972707634732217409433369484`15.\
954589770191003*^-24", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.33068172446045236162987303712098038826444301047695828`15.\
954589770191003*^-24"}], "-", 
       RowBox[{
       "8.405088699390519477555398816402898341405152480417762`15.\
954589770191003*^-25", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
   "5.41911339974972346810565201277847419412402362932`15.954589770191005*^-\
49", "+", 
    RowBox[{
    "1.139009961866206064448675226573194878584267379837`15.954589770191005*^-\
48", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946201507273`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"67.`", ",", "3.540000000000009`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946202068233`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.75637887157482341926595381664810702205`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.23136506579436777464309216156834736466`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946202076817`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.540000000000009`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.46206845189881145225283651238414000219`15.954589770191003*^-20", "+", 
       RowBox[{
       "8.862553223913437379528797445898683245544`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "9.5524054991030534307871507298326030847`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "2.770031021217199943541612638550166641274`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "3.90241567133241472354031159588543579604`15.954589770191005*^-38"}],
     "+", 
    RowBox[{
    "2.69468752526098615267367620084109330039`15.954589770191005*^-39", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394620501041*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"68.`", ",", "3.540000000000009`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394620561736*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.52473325748749477526189366471953690052`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.77420789222597941048320535628590732813`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394620562594*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.540000000000009`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.627198342245028780146381318816170847827575`15.954589770191003*^\
-16"}], "+", 
       RowBox[{
       "2.02273743524791716757824508807900610489`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.40481229870319876185954026103898516890194`15.954589770191003*^-17", 
       "-", 
       RowBox[{
       "0.63119850412981672285120450059576906713`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.21854269579245110542756998484430010683`15.864045212925317"}], "-", 
    RowBox[{
    "2.53991035350565204773493905941636726805521`15.841315698793819*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946211919317`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.540000000000009`", ",", 
   RowBox[{
   "2.02273743524791716757824508807900610489`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.63119850412981672285120450059576906713`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.21854269579245110542756998484430010683`15.864045212925317"}], ",", 
   
   RowBox[{"-", "0.2733333333333323`"}], ",", 
   RowBox[{"-", "0.6302864197530827`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462124722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"69.`", ",", "3.490000000000009`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946212490253`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.68969637754785506622567936574341729283`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.82268517769163418407174503954593092203`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394621249855*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.490000000000009`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.614211573195956479532978864818882627`15.954589770191003*^-22"}]\
, "+", 
       RowBox[{
       "2.12407633363854246123724575692659311174`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "7.14433668177473671289563739021053469`15.954589770191003*^-23", "-", 
       RowBox[{
       "0.6341620666126512115146531729529042074`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.22191391119177549626806603835013644944`15.921580408768914"}], "-", 
    RowBox[{
    "6.685875745213340478465793809367935609892726483`15.921580408768914*^-\
456", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946220677843`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.490000000000009`", ",", 
   RowBox[{
   "2.12407633363854246123724575692659311174`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.6341620666126512115146531729529042074`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.22191391119177549626806603835013644944`15.921580408768914"}], ",", 
   
   RowBox[{"-", "0.27888888888888785`"}], ",", 
   RowBox[{"-", "0.6504997256515737`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394622129547*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70.`", ",", "3.4400000000000093`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394622197645*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.36586274557238507298961849301122128963`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.09411617486397005905018886551260948181`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462219853*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4400000000000093`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.03550166357105208339003017827025627267`15.954589770191003*^-20", "+", 
       RowBox[{
       "4.898885137408330783085626464344728729834`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.3574245230692612494170070525889042376`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "1.39732952383268661456656702584313661873`15.954589770191003*^-19", 
        " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000674429583733169617064490391097768731`15.954589770191005*^-38"}]\
, "+", 
    RowBox[{
    "1.05670918668786432805702851869390990119`15.954589770190996*^-39", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462236456*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71.`", ",", "3.4400000000000093`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462243478*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.90219239570641707182119262142805382609`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.78756904728651844216358313133241608739`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394622435668*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4400000000000093`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.382956844525218868035781098232457323944948`15.954589770191003*^\
-16"}], "-", 
       RowBox[{
       "2.23449787864693480339387671199444124746`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.8830414569384483108690374253342238326015`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.63685084413902708475907519027904420321`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.22524555117058390389998115076720130167`15.86046015956269"}], "+", 
    
    RowBox[{
    "5.26167113634866610986414658662878163213103`15.837102289540166*^-17", 
     " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394623075327*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4400000000000093`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.23449787864693480339387671199444124746`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.63685084413902708475907519027904420321`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.22524555117058390389998115076720130167`15.86046015956269"}], ",", 
   RowBox[{"-", "0.2844444444444434`"}], ",", 
   RowBox[{"-", "0.6710079561042485`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946231291122`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"72.`", ",", "3.3900000000000095`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394623130967*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.67147239634832445176471082959324121475`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.42412791027165419599498363822931423783`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394623131792*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3900000000000095`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "8.24375278817063184699973503370374214674`15.954589770191003*^-\
20"}], "+", 
       RowBox[{
       "2.35527522713671988444256610438450467549`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.45064196348049909631916007465429080352`15.954589770191003*^-20", "-", 
       RowBox[{
       "0.63926329601925145552997159972992488156`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.22853781961705615273089161091667338746`15.920208497719816"}], "-", 
    RowBox[{
    "1.689891628447816481905727074018351099345507661311`15.920208497719816*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394624122113*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3900000000000095`", ",", 
   RowBox[{
   "2.35527522713671988444256610438450467549`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.63926329601925145552997159972992488156`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.22853781961705615273089161091667338746`15.920208497719816"}], ",", 
   
   RowBox[{"-", "0.2899999999999989`"}], ",", 
   RowBox[{"-", "0.6918111111111069`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394624173977*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"73.`", ",", "3.3400000000000096`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394624175844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.02638278849195518915848879260011017323`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.88515818669079515679243286285782232881`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946241768084`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3400000000000096`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.399557882520006131873391646611495460789`15.954589770191003*^-\
19"}], "-", 
       RowBox[{
       "2.48792466231255095594172978110698045947`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.84797351038730342482469459757687689901`15.954589770191003*^-20", "+", 
       RowBox[{
       "0.64139788257682182393885613897112138777`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.2317909185718954676009790476400150845`15.919521075217858"}], "+", 
    
    RowBox[{
    "1.685217909543146461758199982221337486045596841652`15.919521075217858*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625044958*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3400000000000096`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.48792466231255095594172978110698045947`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.64139788257682182393885613897112138777`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.2317909185718954676009790476400150845`15.919521075217858"}], ",", 
   RowBox[{"-", "0.29555555555555446`"}], ",", 
   RowBox[{"-", "0.7129091906721493`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946250959044`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"74.`", ",", "3.29000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625175233*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.75304561680813519863875171722611412406`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.20134538465180429334111522621242329478`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625176103*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.29000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "2.3005987482968884130353341198051304421337774348840844`15.\
954589770191003*^-25", "-", 
       RowBox[{
       "8.4640762062820683107331453992627065534685170430818618`15.\
954589770191003*^-25", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "7.379827722400049728631574737552937816478385949051515`15.\
954589770191003*^-26"}], "+", 
       RowBox[{
       "2.2898796812016866719084750731824704822461170909517324`15.\
954589770191003*^-25", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "2.4580264339718642997753706389706424934876766372`15.954589770191005*^\
-50"}], "-", 
    RowBox[{
    "1.7679762273512373577701800481340967387782368306`15.954589770190996*^-\
50", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625401556*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"75.`", ",", "3.29000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625457502*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.42224832460060524041978169407229870558`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.29974219620586062262646009912714362144`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394625458405*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.29000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "6.0627841401135521001879267038713176744`15.954589770191003*^-21"}\
], "-", 
       RowBox[{
       "2.63426670724146399532333290613603949155`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.5480224260705155175926656247112921487`15.954589770191003*^-21", "+", 
       
       RowBox[{
       "0.64325307680297148198113947356479302456`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.23500505117990338108131794371925666804`15.918832681455866"}], "+", 
    RowBox[{
    "7.8585678466634931236152567411243862751427247454`15.918832681455866*^-\
455", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946262216578`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.29000000000001`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.63426670724146399532333290613603949155`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.64325307680297148198113947356479302456`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.23500505117990338108131794371925666804`15.918832681455866"}], ",", 
   
   RowBox[{"-", "0.30111111111111`"}], ",", 
   RowBox[{"-", "0.7343021947873757`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394626275299*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"76.`", ",", "3.24000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394626324383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.96686835388944469826810745871625840664`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.39962436437307280456820990366395562887`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394626325225*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.24000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.434731305244628223814502950979698227250963`15.954589770191003*^\
-16"}], "-", 
       RowBox[{
       "2.79650641464191570485422797629784407785`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "2.72891816116215260300884289046005038442193`15.954589770191003*^-17", 
       "+", 
       RowBox[{
       "0.64482737150034027756808093480877399233`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.23818042165333212549528126181226985077`15.853313980680097"}], "+", 
    RowBox[{
    "2.1924492628835434506451412526526997693973`15.828757840022522*^-17", " ",
      "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627021488*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.24000000000001`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.79650641464191570485422797629784407785`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.64482737150034027756808093480877399233`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.23818042165333212549528126181226985077`15.853313980680097"}], ",", 
   
   RowBox[{"-", "0.30666666666666553`"}], ",", 
   RowBox[{"-", "0.7559901234567856`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946270847*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"77.`", ",", "3.19000000000001`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627086574*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.57579260485091632304488484805915504694`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.62184952510008972836885732249356806278`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627087435*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.19000000000001`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "2.27017003195328522004932699270520929968682`15.954589770191003*^-\
17"}], "-", 
       RowBox[{
       "2.9773405114362392797721575752561274326`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.616057933209003978587371541440141205486`15.954589770191003*^-18", 
       "+", 
       RowBox[{
       "0.64611928669309690587960507995524035248`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.24131723955593891215115629186846910647`15.917452999693134"}], "+", 
    RowBox[{
    "1.35027653146803772875194783550085592252535639612768`15.917452999693134*^\
-451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627698229*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.19000000000001`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.9773405114362392797721575752561274326`15.954589770191003"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.64611928669309690587960507995524035248`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.24131723955593891215115629186846910647`15.917452999693134"}], ",", 
   
   RowBox[{"-", "0.31222222222222107`"}], ",", 
   RowBox[{"-", "0.7779729766803796`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627759705*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"78.`", ",", "3.1400000000000103`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627761547*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.86057160702135560015335613570641726255`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.22843686185335609906132958712987601757`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394627762382*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1400000000000103`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "1.4340249621848417427684206583112715787`15.954589770191003*^-21", "-", 
       
       RowBox[{
       "9.3499469372418352948817898345483181537`15.954589770191003*^-21", " ",
         "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "4.007458979436118002351362662870371719`15.954589770191003*^-22"}]\
, "+", 
       RowBox[{
       "1.9118734668360681952818105690281823867`15.954589770191003*^-21", " ",
         "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.86969251493636811543746034845632233`15.954589770191005*^-42"}], 
    "-", 
    RowBox[{
    "8.1982872302913929557744265988884296`15.954589770190996*^-43", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462811007*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.`", ",", "3.1400000000000103`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394628175222*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.49655444199605924815443813713500276208`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.06908457666967304788840920082293450832`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394628176116*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1400000000000103`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
      "5.86284792203566632939606148194664486`15.954589770191003*^-23", "-", 
       RowBox[{
       "5.7323797395972496870863136777243201`15.954589770191003*^-23", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.63840697489111518676217927128780592648342800918029786`15.\
954589770191003*^-23"}], "+", 
       RowBox[{
       "1.113967585180417906061915340754610863754087761854247559`15.\
954589770191003*^-23", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
   "7.7226746899681449398584417251478010736819819529169`15.954589770191005*^-\
47", "-", 
    RowBox[{
    "1.95294152626747712602843710364256801713712666499014`15.954589770191005*^\
-46", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946283459873`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80.`", ",", "3.1400000000000103`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394628416271*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.46747714443028098862953356729121878743`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.75280029959302829922762612113729119301`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.67239462841718*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1400000000000103`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "1.0306377198417706548850809844201539378456`15.954589770191003*^-\
18"}], "-", 
       RowBox[{
       "3.18010229685615039560097394245993591463`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "6.081277035210130323811970656083965450622`15.954589770191003*^-19", 
       "+", 
       RowBox[{
       "0.6471273701688766230862213096209159901`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.24441570108500980727706345616668394406`15.916761721702258"}], "+", 
    RowBox[{
    "1.9469922839268483926021475179694686949748215424011`15.916761721702258*^-\
452", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946291242323`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1400000000000103`", ",", 
   RowBox[{
    RowBox[{
    "-", "3.18010229685615039560097394245993591463`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.6471273701688766230862213096209159901`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.24441570108500980727706345616668394406`15.916761721702258"}], ",", 
   
   RowBox[{"-", "0.3177777777777766`"}], ",", 
   RowBox[{"-", "0.8002507544581572`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946291250963`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"81.`", ",", "3.0900000000000105`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394629195072*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
      RowBox[{
      "-", "0.58207977704457203316223967703990638256`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
     "0.50962175597817038763537311751861125231`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394629195973*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0900000000000105`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "3.2500568254929853501608983359280304162227`15.954589770191003*^-\
18"}], "-", 
       RowBox[{
       "3.40896132669169346710274168169789128059`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "3.422520485336786292839866545796636190371`15.954589770191003*^-19", 
       "+", 
       RowBox[{
       "0.64785021920656566225577434422460782756`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.24747602298914360347197073679334829852`15.916069489416298"}], "+", 
    RowBox[{
    "9.393262655774477549189449914741214366863029096766`15.916069489416298*^-\
453", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394630015221*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0900000000000105`", ",", 
   RowBox[{
    RowBox[{
    "-", "3.40896132669169346710274168169789128059`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "0.64785021920656566225577434422460782756`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.24747602298914360347197073679334829852`15.916069489416298"}], ",", 
   
   RowBox[{"-", "0.32333333333333214`"}], ",", 
   RowBox[{"-", "0.8228234567901186`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394630077767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"82.`", ",", "3.0400000000000107`"}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.6723946300796223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]0", ",", 
     RowBox[{
     "0.59849471513193375216133063076995313168`15.954589770191003", " ", 
      "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], ",", 
     RowBox[{
      RowBox[{
      "-", "0.96893478376796426942973994300700724125`15.954589770191003"}], 
      " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394630080502*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0400000000000107`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]0", "\[Rule]", 
      RowBox[{
       RowBox[{
       "-", "6.305411842921798438680505415702221200822`15.954589770191003*^-\
17"}], "+", 
       RowBox[{
       "3.66920259416429800559169973416317730183`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "\[Rule]", 
      RowBox[{
      "1.11919380964282248941655434490066791391239`15.954589770191003*^-17", 
       "-", 
       RowBox[{
       "0.64828646496552905175034816470894325442`15.954589770191003", " ", 
        "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.25049840882452230935010307565726366926`15.915376311055876"}], "-", 
    RowBox[{
    "2.63268472490818125449836866672942347575534403401127`15.915376311055876*^\
-451", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394630984477*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0400000000000107`", ",", 
   RowBox[{
   "3.66920259416429800559169973416317730183`15.954589770191003", " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.64828646496552905175034816470894325442`15.954589770191003"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "0.25049840882452230935010307565726366926`15.915376311055876"}], ",", 
   
   RowBox[{"-", "0.3288888888888877`"}], ",", 
   RowBox[{"-", "0.8456910836762638`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.672394476083406*^9, 3.672394631049056*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Data", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.661959234422482*^9, 3.661959234835618*^9}, {
   3.6621823929331713`*^9, 3.662182402395286*^9}, 3.6625471212219667`*^9, {
   3.664976363463315*^9, 3.664976364143158*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"5.99`", 
      RowBox[{
      "0.06127000288681269859170577345077105172`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.04085632711143084833426821117300530358`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.00111019160790492615287740238646284536`15.954213547105113"}], 
      RowBox[{"-", "0.0011111111111110873`"}], 
      RowBox[{"-", "0.0011170096021947632`"}]},
     {"5.94`", 
      RowBox[{
      "0.15050160621619419481485269693860677793`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.10044861977478511092408773377265632716`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.00663275403446224841922632294485262736`15.953836282182634"}], 
      RowBox[{"-", "0.006666666666666623`"}], 
      RowBox[{"-", "0.006879012345678965`"}]},
     {"5.890000000000001`", 
      RowBox[{
      "0.20441520098335369227325536851790952931`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.13649188844833694380866724041464656426`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.01210779527874113015412850630536334891`15.950454406469591"}], 
      RowBox[{"-", "0.012222222222222159`"}], 
      RowBox[{"-", "0.01293593964334698`"}]},
     {"5.840000000000001`", 
      RowBox[{
      "0.2473863326570112866615928138145844821`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.1651793084939121715595212056405111193`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.01753584551567844553310167081281829651`15.952576240631958"}], 
      RowBox[{"-", "0.017777777777777694`"}], 
      RowBox[{"-", "0.019287791495198804`"}]},
     {"5.790000000000001`", 
      RowBox[{
       RowBox[{
       "-", "0.28449159445354976070255168193308765952`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.18985746274759931076352052004111235599`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.02291686172599319394158239288873307729`15.951944222425263"}], 
      RowBox[{"-", "0.02333333333333323`"}], 
      RowBox[{"-", "0.025934567901234443`"}]},
     {"5.740000000000001`", 
      RowBox[{
       RowBox[{
       "-", "0.31786211967222079503409566511028414158`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.21191596982518818036610784713218320692`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.02825094580453448500235124929073075754`15.951310891425752"}], 
      RowBox[{"-", "0.028888888888888766`"}], 
      RowBox[{"-", "0.03287626886145389`"}]},
     {"5.690000000000001`", 
      RowBox[{
      "0.34863957424505994433007103170607371039`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.23208811650627399597147889266534934937`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.03353820606108932969326076257596714937`15.95067625566402"}], 
      RowBox[{"-", "0.0344444444444443`"}], 
      RowBox[{"-", "0.04011289437585714`"}]},
     {"5.6400000000000015`", 
      RowBox[{
       RowBox[{
       "-", "0.3775248722418800732797265621234262113`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.25081519512522773783989016214641087011`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.03877875357103891809848035978159962067`15.941081954866736"}], 
      RowBox[{"-", "0.039999999999999834`"}], 
      RowBox[{"-", "0.04764444444444422`"}]},
     {"5.590000000000002`", 
      RowBox[{
       RowBox[{
       "-", "0.40498872931007440458300668639127223772`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.26838606948442811854796847567331209229`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.04397270217507326035889114833610565932`15.939211981480751"}], 
      RowBox[{"-", "0.04555555555555537`"}], 
      RowBox[{"-", "0.055470919067215095`"}]},
     {"5.540000000000002`", 
      RowBox[{
      "0.43136849277608633837652435649112186282`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.28500122492325506519840781513091736815`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.04912016844906892160354001569908386891`15.937343558863416"}], 
      RowBox[{"-", "0.051111111111110906`"}], 
      RowBox[{"-", "0.06359231824416979`"}]},
     {"5.490000000000002`", 
      RowBox[{
       RowBox[{
       "-", "0.45691839903814780949927768438873275937`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.30080592352555394244073897241600910166`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.0542212716734876389966720502354671815`15.94812483497588"}], 
      RowBox[{"-", "0.05666666666666644`"}], 
      RowBox[{"-", "0.07200864197530829`"}]},
     {"5.440000000000002`", 
      RowBox[{
       RowBox[{
       "-", "0.48183804925777147756775928567145282476`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.31590892388671756730244209396432249127`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.05927613380230656837839584156552023544`15.933611439502148"}], 
      RowBox[{"-", "0.06222222222222198`"}], 
      RowBox[{"-", "0.08071989026063062`"}]},
     {"5.390000000000002`", 
      RowBox[{
      "0.50628966482451992379260692582837660659`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.33039377095344950280380254835526655784`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.06428487943148714832259781944461265557`15.946841515639472"}], 
      RowBox[{"-", "0.06777777777777752`"}], 
      RowBox[{"-", "0.08972606310013674`"}]},
     {"5.3400000000000025`", 
      RowBox[{
      "0.53040912088990130932538118055930528293`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.34432596785074720387916133368617239211`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.06924763576699377209707004964555227871`15.946197982751679"}], 
      RowBox[{"-", "0.07333333333333304`"}], 
      RowBox[{"-", "0.09902716049382666`"}]},
     {"5.290000000000003`", 
      RowBox[{
       RowBox[{
       "-", "0.55431332719416396026508920788599233406`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.35775772738654318703440438627911903624`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.07416453259235664367412595583264119981`15.945553211960748"}], 
      RowBox[{"-", "0.07888888888888858`"}], 
      RowBox[{"-", "0.10862318244170041`"}]},
     {"5.240000000000003`", 
      RowBox[{
      "0.57810533871499298015822892211433857567`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.37073123145587881348511582779175969835`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.07903570223578424432912768446020707259`15.944907211375988"}], 
      RowBox[{"-", "0.08444444444444411`"}], 
      RowBox[{"-", "0.11851412894375797`"}]},
     {"5.190000000000003`", 
      RowBox[{
      "0.6018780605450418942187467946958017168`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.38328093335037843312407235803942913727`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.08386127953681278620142952289482263024`15.944259989046405"}], 
      RowBox[{"-", "0.08999999999999965`"}], 
      RowBox[{"-", "0.12869999999999934`"}]},
     {"5.140000000000003`", 
      RowBox[{
       RowBox[{
       "-", "0.62571696952312842194366128526482517536`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.39543522521851203988909838919014779031`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.08864140181248116322886235887186868828`15.943611552959274"}], 
      RowBox[{"-", "0.09555555555555519`"}], 
      RowBox[{"-", "0.13918079561042454`"}]},
     {"5.090000000000003`", 
      RowBox[{
      "0.64970219490010887860951826058307573962`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.407217663989235463879298727300305937`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.09337620497545720744756650577717666801`15.94296191151151"}], 
      RowBox[{"-", "0.10111111111111072`"}], 
      RowBox[{"-", "0.14995651577503352`"}]},
     {"5.040000000000004`", 
      RowBox[{
       RowBox[{
       "-", "0.67391022003359850895751545432971996014`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.41864793303177196622500544970373928802`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.09806583792429393453788184065810027591`15.918748489199144"}], 
      RowBox[{"-", "0.10666666666666626`"}], 
      RowBox[{"-", "0.16102716049382634`"}]},
     {"4.990000000000004`", 
      RowBox[{
      "0.69841514721111150857887293305419167687`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.4297425115696920803104964169977137419`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.10271044183144134809292701254420574608`15.941659041847531"}], 
      RowBox[{"-", "0.11222222222222179`"}], 
      RowBox[{"-", "0.17239272976680298`"}]},
     {"4.940000000000004`", 
      RowBox[{
       RowBox[{
       "-", "0.72328987361054258563250699422769144809`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.44051526050591414391347221855219263616`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.10731016408015172657539259000011869034`15.915049765408668"}], 
      RowBox[{"-", "0.11777777777777733`"}], 
      RowBox[{"-", "0.1840532235939634`"}]},
     {"4.890000000000004`", 
      RowBox[{
       RowBox[{
       "-", "0.74860704884312986299680607250510397783`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.45097785093690281282423939279497649884`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.11186515359243581770334916678377251279`15.913203035143427"}], 
      RowBox[{"-", "0.12333333333333286`"}], 
      RowBox[{"-", "0.1960086419753076`"}]},
     {"4.840000000000004`", 
      RowBox[{
      "0.77443995183569126169774454882058565049`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.46114011627229754903131641162124615901`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.11637556179114675551505542336153096116`15.911358077013267"}], 
      RowBox[{"-", "0.12888888888888841`"}], 
      RowBox[{"-", "0.20825898491083566`"}]},
     {"4.7900000000000045`", 
      RowBox[{
      "0.80086329842650329739768143007830596708`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.4710103343376797077176686160358129573`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.12084154232807612234194937639382810077`15.909514903787125"}], 
      RowBox[{"-", "0.13444444444444395`"}], 
      RowBox[{"-", "0.22080425240054755`"}]},
     {"4.740000000000005`", 
      RowBox[{
      "0.82795401427655523281359923534502043531`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.4805954578018905967631837333092323611`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.12526325104705345616014700630000897358`15.938381308078519"}], 
      RowBox[{"-", "0.13999999999999949`"}], 
      RowBox[{"-", "0.23364444444444324`"}]},
     {"4.690000000000005`", 
      RowBox[{
       RowBox[{
       "-", "0.85579199629034651135507089027418880662`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.48990130381094287017291635382164900044`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.12964084594655866487217166322150452108`15.937722297141201"}], 
      RowBox[{"-", "0.14555555555555502`"}], 
      RowBox[{"-", "0.24677956104252272`"}]},
     {"4.640000000000005`", 
      RowBox[{
      "0.88446089444977661904854723572211212848`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.49893271138789452748939047791204601584`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.13397448714178617049788002110520705509`15.937062148690645"}], 
      RowBox[{"-", "0.15111111111111056`"}], 
      RowBox[{"-", "0.260209602194786`"}]},
     {"4.590000000000005`", 
      RowBox[{
       RowBox[{
       "-", "0.91404886917815830333854142100278774057`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.50769367311856185318185558911505563152`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.13826433682609509077720303207091911557`15.93640086995738"}], 
      RowBox[{"-", "0.1566666666666661`"}], 
      RowBox[{"-", "0.2739345679012331`"}]},
     {"4.540000000000005`", 
      RowBox[{
      "0.94464949812000851713387465038004196685`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.5161874461436386763954260358132675268`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.14251055923175957854652628878994840585`15.935738468096948"}], 
      RowBox[{"-", "0.16222222222222163`"}], 
      RowBox[{"-", "0.28795445816186405`"}]},
     {"4.4900000000000055`", 
      RowBox[{
      "0.97636262582173120038929541041085738068`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.52441663575025066180175027489976569964`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.1467133143793547637916159549108368878`15.93507495099709"}], 
      RowBox[{"-", "0.16777777777777717`"}], 
      RowBox[{"-", "0.30226927297667877`"}]},
     {"4.440000000000006`", 
      RowBox[{
       RowBox[{
       "-", "1.00929546315127222345095524660117101654`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.53238331718631819942913945754303254878`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.15087278212781403320892766975205468075`15.93441032414815"}], 
      RowBox[{"-", "0.1733333333333327`"}], 
      RowBox[{"-", "0.3168790123456773`"}]},
     {"4.390000000000006`", 
      RowBox[{
       RowBox[{
       "-", "1.04356355846501531572288039089408601628`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.54008904460856396979800297524444556211`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.15498912716201628036365127639610247255`15.933744595179272"}], 
      RowBox[{"-", "0.17888888888888824`"}], 
      RowBox[{"-", "0.33178367626885963`"}]},
     {"4.340000000000006`", 
      RowBox[{
       RowBox[{
       "-", "1.07929211989226360918622550275137856643`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.5475349499141481385977891023372071199`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.15906252151669987504773601576059638617`15.933077770934021"}], 
      RowBox[{"-", "0.18444444444444377`"}], 
      RowBox[{"-", "0.3469832647462258`"}]},
     {"4.290000000000006`", 
      RowBox[{
      "1.11661739138520602467433120346497901128`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.55472178529937024696082806817204117264`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.16309313907530724410635611782817787646`15.932409858176818"}], 
      RowBox[{"-", "0.1899999999999993`"}], 
      RowBox[{"-", "0.36247777777777584`"}]},
     {"4.240000000000006`", 
      RowBox[{
      "1.15568824127178379973307752355977654255`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.56164996874789037664653576888994576755`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.16708115552885634794242365767744368943`15.88936106843496"}], 
      RowBox[{"-", "0.19555555555555482`"}], 
      RowBox[{"-", "0.37826721536350955`"}]},
     {"4.190000000000007`", 
      RowBox[{
      "1.19666798307449015004945932869972912591`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.56831962400607145702767712034555881041`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.17102674833388463309371487909160034746`15.931070793786605"}], 
      RowBox[{"-", "0.20111111111111035`"}], 
      RowBox[{"-", "0.39435157750342714`"}]},
     {"4.140000000000007`", 
      RowBox[{
       RowBox[{
       "-", "1.2397364749501091403949978378377181708`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.57473061588751378148017237621312827841`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.1749300966692988271055352136994380499`15.930399655284472"}], 
      RowBox[{"-", "0.2066666666666659`"}], 
      RowBox[{"-", "0.4107308641975285`"}]},
     {"4.090000000000007`", 
      RowBox[{
       RowBox[{
       "-", "1.2850925815581536793702011551078290899`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.58088259093509641145189985627503527193`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.17879138747648473110740304389054972328`15.929727453710047"}], 
      RowBox[{"-", "0.21222222222222142`"}], 
      RowBox[{"-", "0.4274050754458138`"}]},
     {"4.040000000000007`", 
      RowBox[{
      "1.33295688541671368070950038792152605097`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.58677496549454423975949737490576393808`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.18261078949154973982840823841373649417`15.88208899752637"}], 
      RowBox[{"-", "0.21777777777777696`"}], 
      RowBox[{"-", "0.4443742112482828`"}]},
     {"3.9900000000000073`", 
      RowBox[{
      "1.38357525094309525958452689915001318801`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.59240700200093307954184481662334412367`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.18638848621311203531258125323099228386`15.928379892396043"}], 
      RowBox[{"-", "0.2233333333333325`"}], 
      RowBox[{"-", "0.46163827160493565`"}]},
     {"3.9400000000000075`", 
      RowBox[{
      "1.43722253876722432294334698094020826331`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.59777783549516278759642339406098741726`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.19012467944070726584148142714280198972`15.927704543047321"}], 
      RowBox[{"-", "0.22888888888888803`"}], 
      RowBox[{"-", "0.4791972565157723`"}]},
     {"3.8900000000000077`", 
      RowBox[{
       RowBox[{
       "-", "1.49420744208234276995708177221624847457`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.60288644594978384786869307733037627864`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.19381955739515200993077430829245454252`15.927028155205498"}], 
      RowBox[{"-", "0.23444444444444357`"}], 
      RowBox[{"-", "0.49705116598079274`"}]},
     {"3.840000000000008`", 
      RowBox[{
       RowBox[{
       "-", "1.55487776631346610618783796863800475229`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.60773167861276933460100108110993545252`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.19747329505255353305212219856927490331`15.926350736790685"}], 
      RowBox[{"-", "0.2399999999999991`"}], 
      RowBox[{"-", "0.515199999999997`"}]},
     {"3.790000000000008`", 
      RowBox[{
      "1.61962739104423534046121711506611232967`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.61231232370256698050624551410268282624`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.20108609738904726872617510055204981172`15.925672291705235"}], 
      RowBox[{"-", "0.24555555555555464`"}], 
      RowBox[{"-", "0.5336437585733852`"}]},
     {"3.740000000000008`", 
      RowBox[{
       RowBox[{
       "-", "1.68890408848233875727621522750969468862`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.61662704530673848252395444022770153803`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.20465813971696213532515167676209388029`15.924992828073094"}], 
      RowBox[{"-", "0.2511111111111102`"}], 
      RowBox[{"-", "0.5523824417009571`"}]},
     {"3.6900000000000084`", 
      RowBox[{
      "1.76321938531744898175787083749837966917`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.62067447782874997247411798598604664761`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.20818962501443953785481077080163267313`15.924312350285586"}], 
      RowBox[{"-", "0.2566666666666657`"}], 
      RowBox[{"-", "0.5714160493827127`"}]},
     {"3.6400000000000086`", 
      RowBox[{
      "1.84316035696117814217831603211974424137`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.62445318101980708828533347440203805759`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.21168074339737871531166029711316707553`15.867638215127375"}], 
      RowBox[{"-", "0.26222222222222125`"}], 
      RowBox[{"-", "0.5907445816186523`"}]},
     {"3.5900000000000087`", 
      RowBox[{
      "1.92940445506354905346724585442648754023`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.62796170733620980100188323893395998356`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.21513171208512769859460169715112373621`15.922948373651131"}], 
      RowBox[{"-", "0.2677777777777768`"}], 
      RowBox[{"-", "0.6103680384087756`"}]},
     {"3.540000000000009`", 
      RowBox[{
      "2.02273743524791716757824508807900610489`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.63119850412981672285120450059576906713`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.21854269579245110542756998484430010683`15.864045212925317"}], 
      RowBox[{"-", "0.2733333333333323`"}], 
      RowBox[{"-", "0.6302864197530827`"}]},
     {"3.490000000000009`", 
      RowBox[{
      "2.12407633363854246123724575692659311174`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.6341620666126512115146531729529042074`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.22191391119177549626806603835013644944`15.921580408768914"}], 
      RowBox[{"-", "0.27888888888888785`"}], 
      RowBox[{"-", "0.6504997256515737`"}]},
     {"3.4400000000000093`", 
      RowBox[{
       RowBox[{
       "-", "2.23449787864693480339387671199444124746`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.63685084413902708475907519027904420321`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.22524555117058390389998115076720130167`15.86046015956269"}], 
      RowBox[{"-", "0.2844444444444434`"}], 
      RowBox[{"-", "0.6710079561042485`"}]},
     {"3.3900000000000095`", 
      RowBox[{
      "2.35527522713671988444256610438450467549`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.63926329601925145552997159972992488156`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.22853781961705615273089161091667338746`15.920208497719816"}], 
      RowBox[{"-", "0.2899999999999989`"}], 
      RowBox[{"-", "0.6918111111111069`"}]},
     {"3.3400000000000096`", 
      RowBox[{
       RowBox[{
       "-", "2.48792466231255095594172978110698045947`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.64139788257682182393885613897112138777`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.2317909185718954676009790476400150845`15.919521075217858"}], 
      RowBox[{"-", "0.29555555555555446`"}], 
      RowBox[{"-", "0.7129091906721493`"}]},
     {"3.29000000000001`", 
      RowBox[{
       RowBox[{
       "-", "2.63426670724146399532333290613603949155`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.64325307680297148198113947356479302456`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.23500505117990338108131794371925666804`15.918832681455866"}], 
      RowBox[{"-", "0.30111111111111`"}], 
      RowBox[{"-", "0.7343021947873757`"}]},
     {"3.24000000000001`", 
      RowBox[{
       RowBox[{
       "-", "2.79650641464191570485422797629784407785`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.64482737150034027756808093480877399233`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.23818042165333212549528126181226985077`15.853313980680097"}], 
      RowBox[{"-", "0.30666666666666553`"}], 
      RowBox[{"-", "0.7559901234567856`"}]},
     {"3.19000000000001`", 
      RowBox[{
       RowBox[{
       "-", "2.9773405114362392797721575752561274326`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.64611928669309690587960507995524035248`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.24131723955593891215115629186846910647`15.917452999693134"}], 
      RowBox[{"-", "0.31222222222222107`"}], 
      RowBox[{"-", "0.7779729766803796`"}]},
     {"3.1400000000000103`", 
      RowBox[{
       RowBox[{
       "-", "3.18010229685615039560097394245993591463`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.6471273701688766230862213096209159901`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.24441570108500980727706345616668394406`15.916761721702258"}], 
      RowBox[{"-", "0.3177777777777766`"}], 
      RowBox[{"-", "0.8002507544581572`"}]},
     {"3.0900000000000105`", 
      RowBox[{
       RowBox[{
       "-", "3.40896132669169346710274168169789128059`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "0.64785021920656566225577434422460782756`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.24747602298914360347197073679334829852`15.916069489416298"}], 
      RowBox[{"-", "0.32333333333333214`"}], 
      RowBox[{"-", "0.8228234567901186`"}]},
     {"3.0400000000000107`", 
      RowBox[{
      "3.66920259416429800559169973416317730183`15.954589770191003", " ", 
       "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{
       "-", "0.64828646496552905175034816470894325442`15.954589770191003"}], 
       " ", "\[ImaginaryI]"}], 
      RowBox[{
      "-", "0.25049840882452230935010307565726366926`15.915376311055876"}], 
      RowBox[{"-", "0.3288888888888877`"}], 
      RowBox[{"-", "0.8456910836762638`"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.672394631164488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IndexSet", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Data", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"Data", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"-", 
               RowBox[{"IndexSet", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "Data", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Joined", "\[Rule]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[Equal]", "3"}], ",", "False", ",", "True"}], 
         "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "1"}], ",", 
           RowBox[{"{", 
            RowBox[{"Blue", ",", 
             RowBox[{"Dashing", "[", "0", "]"}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "\[Equal]", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", "Magenta"}], 
            "]"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Italic", ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}], ",", "Black"}], "]"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Dimension d\>\"", ",", "\"\<Anomalous dimension \[Eta]\>\""}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "1"}], ",", 
           "\"\<One-loop \[Epsilon] expansion\>\"", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "\[Equal]", "2"}], ",", 
             "\"\<Two-loop \[Epsilon] expansion\>\"", ",", 
             RowBox[{"\"\<Functional RG\\n(\>\"", "<>", 
              RowBox[{"ToString", "[", "TruncationOrder", "]"}], "<>", 
              "\"\<,\>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"TruncationOrder", "-", 
                   RowBox[{"2", 
                    RowBox[{"dim", "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], ",", "0"}],
                 "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"TruncationOrder", "-", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"dim", "+", "2"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"dim", "-", "2"}], ")"}]}]}]}], "]"}], ",", "0"}],
                 "]"}], "]"}], "<>", "\"\<)-type truncation\>\""}]}], "]"}]}],
           "]"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.67239457783046*^9, 3.672394578919478*^9}, {
  3.672394612674444*^9, 3.6723946758504972`*^9}, {3.6723947802904863`*^9, 
  3.672394815633583*^9}, {3.672394854041658*^9, 3.672395071432251*^9}, {
  3.672395104840383*^9, 3.672395157031908*^9}, {3.672395193831974*^9, 
  3.672395276783471*^9}, {3.672395308247373*^9, 3.672395325503086*^9}, {
  3.672395371311281*^9, 3.672395547894045*^9}, {3.6723957070058327`*^9, 
  3.672395855900799*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[0]], 
         LineBox[CompressedData["
1:eJwd03tIU3EUB/BhUT4293ZJEkQRpuYLs8xFpz96QBZpUgk+8lGZVDYLcSlF
hIERaSvnMgutSCpLrhnOEo+66dzUOd2MrIhKjdD6w0LTtOj3O39cftxzv/dz
zv3xu6uz8pOOeolEIi27+DobnFreNaMBXVt10cGYJLTM8IIGglZ+a760rxgr
unhBA9ctnonZ5WWYVs4LGrBR3oAh/PVgdq/Zc0EYr8Lf5AWArWDhsrjyLlrJ
C4CxryPWF/fr8AZ5AZCter7r8/mHmE4ee779isP/QD2Gksee56fv1YY+wTny
1DBWE+s6seQZdpOnhmyWrnrfiAby1PCz+FfelxQBM8hTg2DICJvvbsIw8tSg
e9z3QxrdjPPkqSCqY1PjunsvsYc8FUy/eXBmq28L3iRPBQJLJxea8Qh5KtAt
LWENWnEDeex92p/X+Ic8JUxHJReaXrWhjTwlCLt5g3a8RZ4SdHwcA2ImeUoI
jE9IO32xA8PJU4J+p1e7fmMnLpCngNFE86rSqU7sJU8BcSxdUdeFleQp4Hbu
2k93DlkwizwFzJ99B/USK0aQp4AUlm6yWHGRPDm0XuUNutFOnhwCjYtZ9oge
NJInBz1LeyZ6MJs8OYw28AY2jCRPDnF8nMRe/EueDEx0HuzoIE8Gc07ewI5V
5MngMB/nnANzyJOBmaUDQ/owijwZrJjmDfpwkb5TCkV8HGM/Gqd4QQpvWTo+
YQAjS3lBCpuVg6yBEx18DLM/mGh1Yg7N5Q9z6/mGDuI/8iTQwI+nwoUm8iSQ
WutetuWUC6PJk4D4UXjLtl4X9pMjhranZcd3rBnCY+SJ4aQwzk70EIqSeMEP
glh6/+gQVpPnB/10/ocxhjw/KKHvHkYneb4QxtKZk8OYS54vfBjgDdzoRZ4P
XOPj1Lqxhjwf0LJ0wYIbY8nzge8feQMPusjzhho+juDBPPK8IWGS/2Aj+B+q
5OkY
          "]]}}}, {}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwdzGkw1AEYx3HRsSz733tnalKhWkIU3cbTVAw6rGlKcmSdKaPJG5VJKeMs
hCVpapqKDlmmTOl4yrGOESuRXLltqWm8cFSy9X9ePPPMfGd+n1XKGJ8wQwMD
gx3/j/3Tcv/M6ikZRHbG/xDt88GaKTbI4OPCHq2NXTxmVbNBBr4Z6mj5+TQM
yGSDDDz9X2ns3uagDTuXyyDbaDgk/2ohzpAnBf3yNcnyjttYS54UGg3nlKWp
dzGbPClYO8Tu6Q4twUDypLDsfrp9WfhjXEeeFBQVFozKXY2z5Emg39k7TR5T
gXXkSaAyoIXDPHyK18iTwCfrm2kes5UYRJ4Edha+YrqOvEBb8iQw/cS2oKrl
Jf4iTwxTET8sJw+9QQ15YrilTPjscuYt5pAnhuMhaotS7Ts8Rp4YDlemRmsc
a9COPDGcOMqtSi2qxd/kieCujzNnhq/BevJEsKBoiS8vsx5zyRNB4ubEB63S
RgwmTwQ2q+/NbStpQnvyRDATekrhvasZ/5AnhK/Tw8WM7j02kCcEfbdeH6dq
xTzyhHCTM2TrVqxFJXlCeL+3oNsqpQ3XkycEfpVFalf0B5wjTwBh3he3BPu2
YyN5AmhmnureuH9EFXkCcJutuj65vQNDyBNAu7HK65dTJzqQJ4DY3XvmOzZ8
wr/k8cGypKE82bkLm8jjw7jTynCey2fMJ48Pr795LYvy6MZQ8vhQ3OjVVujX
g47k8eFO24qU26d6cU7x3DxpggG1YYPrufQ+VE2wgQGt/+5Zm0f96JDEBgaM
BnLLy1q/YJM5G3hgpel9djl+AEPZuYIHbQ5HREWiQZwnzwwWq10nl5cOYgF5
ZlC7K+uAiccQbiDPDEy/e9oHjw9hM3mm0FcSc8UiZRjDyTOFzWfnT+5fN4IG
PmzgwtJjM80j2hEsJI8LyX5+paNxo+hEHhfij6/lKSzHsIU8E/iTEfhzjXYM
I8kzgUV1eu+IhHE0JM8YVALuRqGjDovIM4aK0xfy1o7qcBN5xnBIFxRXfOMr
asnjwKXTD3qyD37DKPI4sFUQgGPMBP4DelDlNA==
          "]]}}}, {}}, {{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 1]], 
         PointBox[CompressedData["
1:eJwdzH0s1AEcx/Fz1Xach3u+anrUCieOpJVrfVetVik7NYsenSP558Y05mha
2XpaQqHLKkm7pkuUQvHlDufOufPHLaJajyqSnaXIw+r3/eO77/bePq8VKk1M
EpvFYin+H/N/+x8uME5I4fvrnACtPAZNE0yQQqxvYfx4oBavGpkghRP62Y7J
7vN4pIAJUmDnzlYP/yrEQGbuLwXOqYIr5zJL8Q95EkhasOVD72g5tpMnAZ0z
KWNEVoGF5EngC+elp2OgEo+SJ4Hn6ee4pWfvo4w8CcStXB6/c/UDnCRPDEE6
2dQnYzV2kCcGl3YTKy3uERaRJ4a1iyz7pjIe4zHyxHDV7roY0VSLQeSJYcc7
N1X6TB1OkSeCZzVKz5rIp9hJnghCh9g9PzPrsZg8EbjLB13rap/hcfJEsNW3
zJj39TmuJU8EukPNLX2LG/EveUJY9ej29sg9TWgmTwgqA/QYsl7gNfKE4HRu
7g+tfIkJ5Anh0oHxMYu1GYPJE8LfxVH6rLEWnCZPABsqlNF3OK3YRZ4AHmZ3
KQRlrXidPAEEvVFlCFe3oYo8AdSf1cRU1bVhCHkC4EpvbbBsNuIMeXyY7yzS
5pmNaCGPD4EbL9+xRZuwhDw+NLSEcWpemTCRPD7oc//4BRxuRzl5fHB93nZS
8b4dZ8njgWxJonJY1YFW8njw5HtqXPjnDiwljwf9Y35sX3UnqsnjQX0U++3d
j50YSh4PFPqEA9ZjZpxRNizNH/EBQZpyvHjQjCUjTPAB9rLgFLfYLpTnM8EH
OCGy3SJHF1qXMsEb3EwePPsOC6qZudIb1IbpNHmzBefI8wKvr1nfFGFWLCPP
C6yvk9dMVFkxjDwvMPV5mOMXdqONPE/QZL+7obnQjcnkeYJIr3NbP9WNrBgm
cMG297Lj4Qkb6sjjQq7mR0W/04bh5HHhtKk4uAl60E6eB4zEJq7ZX92DKeR5
wHDYTagS2ZFNnju4IjrldTl2LCfPHQZ2jjZqP9kxgjx3GJpTn5m3y4G95HFA
G3Dv4B6DA1PJ48CTnOTsQE4v/gPpwORv
          "]]}, {}}}, {}}}, {
    ImageSize -> 600, DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, AxesOrigin -> {2.9939062500000104`, 0}, 
     PlotRange -> {{3.0400000000000107`, 5.99}, {-0.3288888888888877, 0}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2.9939062500000104`, 0}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox["\"Anomalous dimension \[Eta]\"", TraditionalForm], None}, {
        FormBox["\"Dimension d\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> Directive[Italic, FontSize -> 20, 
       GrayLevel[0]], Method -> {}, 
     PlotRange -> {{3.0400000000000107`, 5.99}, {-0.3288888888888877, 0}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"One-loop \[Epsilon] expansion\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[Italic, FontSize -> 20, 
              GrayLevel[0]], FontFamily -> "Arial"}, Background -> Automatic, 
            StripOnInput -> False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", "0", "]"}]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"Italic", ",", 
                    RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                   "]"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"Two-loop \[Epsilon] expansion\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[Italic, FontSize -> 20, 
              GrayLevel[0]], FontFamily -> "Arial"}, Background -> Automatic, 
            StripOnInput -> False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                 "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"Italic", ",", 
                    RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                   "]"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"Functional RG\\n(3,0,0)-type truncation\""}, 
          "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.396], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 1]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[Italic, FontSize -> 20, 
              GrayLevel[0]], FontFamily -> "Arial"}, Background -> Automatic, 
            StripOnInput -> False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.6666666666666666, 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "False", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"Italic", ",", 
                    RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                   "]"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.672395812873811*^9, 3.672395856836053*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1912, 1013},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 509, 8, 32, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[1092, 32, 4356, 79, 55, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellID->146503161]
}, Open  ]],
Cell[CellGroupData[{
Cell[5485, 116, 3201, 47, 32, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8689, 165, 332, 6, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[9024, 173, 4530, 75, 77, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[13591, 253, 352, 5, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10002.}],
Cell[13946, 260, 3391, 81, 92, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.}],
Cell[17340, 343, 3699, 79, 92, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.}],
Cell[21042, 424, 170, 3, 32, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.}],
Cell[21215, 429, 11280, 338, 209, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[32532, 772, 352, 6, 47, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10003.}],
Cell[32887, 780, 5036, 132, 187, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.}],
Cell[37926, 914, 1108, 31, 32, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[39071, 950, 584, 12, 47, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[39658, 964, 24008, 558, 649, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[63681, 1525, 203, 5, 32, "Output"],
Cell[63887, 1532, 119, 2, 32, "Output"],
Cell[64009, 1536, 4229, 158, 65, "Output"],
Cell[CellGroupData[{
Cell[68263, 1698, 1619, 22, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[69885, 1722, 28310, 729, 1505, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[98198, 2453, 2804, 65, 148, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[101039, 2523, 487, 9, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[101529, 2534, 17590, 393, 722, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[119122, 2929, 3173, 71, 99, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[122298, 3002, 6316, 139, 151, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[128629, 3144, 4034, 85, 183, "Input"],
Cell[132666, 3231, 6160, 119, 178, "Input"],
Cell[138829, 3352, 413, 7, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[139245, 3361, 3952, 97, 188, "Input"],
Cell[143200, 3460, 11037, 211, 306, "Input"],
Cell[CellGroupData[{
Cell[154262, 3675, 335, 5, 53, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[154600, 3682, 2083, 46, 38, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[156698, 3731, 8825, 242, 204, "Output"],
Cell[165526, 3975, 2819, 58, 60, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[168348, 4035, 13005, 371, 200, "Output"],
Cell[CellGroupData[{
Cell[181378, 4410, 295, 5, 53, "Subsubsection"],
Cell[181676, 4417, 31836, 574, 614, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[CellGroupData[{
Cell[213537, 4995, 144, 3, 23, "Print"],
Cell[213684, 5000, 537, 16, 23, "Print"],
Cell[214224, 5018, 983, 27, 27, "Print"],
Cell[215210, 5047, 572, 15, 23, "Print"],
Cell[215785, 5064, 144, 3, 23, "Print"],
Cell[215932, 5069, 537, 16, 23, "Print"],
Cell[216472, 5087, 846, 24, 27, "Print"],
Cell[217321, 5113, 570, 15, 23, "Print"],
Cell[217894, 5130, 155, 3, 23, "Print"],
Cell[218052, 5135, 514, 15, 23, "Print"],
Cell[218569, 5152, 1002, 27, 27, "Print"],
Cell[219574, 5181, 582, 15, 23, "Print"],
Cell[220159, 5198, 157, 3, 23, "Print"],
Cell[220319, 5203, 537, 16, 23, "Print"],
Cell[220859, 5221, 1062, 28, 27, "Print"],
Cell[221924, 5251, 155, 3, 23, "Print"],
Cell[222082, 5256, 536, 16, 23, "Print"],
Cell[222621, 5274, 996, 27, 27, "Print"],
Cell[223620, 5303, 581, 15, 23, "Print"],
Cell[224204, 5320, 157, 3, 23, "Print"],
Cell[224364, 5325, 516, 15, 23, "Print"],
Cell[224883, 5342, 990, 26, 27, "Print"],
Cell[225876, 5370, 582, 15, 23, "Print"],
Cell[226461, 5387, 157, 3, 23, "Print"],
Cell[226621, 5392, 516, 15, 23, "Print"],
Cell[227140, 5409, 1007, 27, 27, "Print"],
Cell[228150, 5438, 582, 15, 23, "Print"],
Cell[228735, 5455, 155, 3, 23, "Print"],
Cell[228893, 5460, 537, 16, 23, "Print"],
Cell[229433, 5478, 1012, 28, 27, "Print"],
Cell[230448, 5508, 575, 14, 23, "Print"],
Cell[231026, 5524, 158, 3, 23, "Print"],
Cell[231187, 5529, 514, 15, 23, "Print"],
Cell[231704, 5546, 1000, 27, 27, "Print"],
Cell[232707, 5575, 582, 15, 23, "Print"],
Cell[233292, 5592, 156, 3, 23, "Print"],
Cell[233451, 5597, 493, 14, 23, "Print"],
Cell[233947, 5613, 1000, 27, 27, "Print"],
Cell[234950, 5642, 581, 15, 23, "Print"],
Cell[235534, 5659, 156, 3, 23, "Print"],
Cell[235693, 5664, 513, 15, 23, "Print"],
Cell[236209, 5681, 1003, 27, 27, "Print"],
Cell[237215, 5710, 582, 15, 23, "Print"],
Cell[237800, 5727, 155, 3, 23, "Print"],
Cell[237958, 5732, 536, 16, 23, "Print"],
Cell[238497, 5750, 1059, 28, 27, "Print"],
Cell[239559, 5780, 155, 3, 23, "Print"],
Cell[239717, 5785, 493, 14, 23, "Print"],
Cell[240213, 5801, 995, 27, 27, "Print"],
Cell[241211, 5830, 575, 14, 23, "Print"],
Cell[241789, 5846, 156, 3, 23, "Print"],
Cell[241948, 5851, 489, 14, 23, "Print"],
Cell[242440, 5867, 1004, 27, 27, "Print"],
Cell[243447, 5896, 581, 15, 23, "Print"],
Cell[244031, 5913, 158, 3, 23, "Print"],
Cell[244192, 5918, 516, 15, 23, "Print"],
Cell[244711, 5935, 1009, 27, 27, "Print"],
Cell[245723, 5964, 581, 15, 23, "Print"],
Cell[246307, 5981, 157, 3, 23, "Print"],
Cell[246467, 5986, 513, 15, 23, "Print"],
Cell[246983, 6003, 1008, 27, 27, "Print"],
Cell[247994, 6032, 582, 15, 23, "Print"],
Cell[248579, 6049, 158, 3, 23, "Print"],
Cell[248740, 6054, 491, 14, 23, "Print"],
Cell[249234, 6070, 1009, 27, 27, "Print"],
Cell[250246, 6099, 581, 15, 23, "Print"],
Cell[250830, 6116, 156, 3, 23, "Print"],
Cell[250989, 6121, 539, 16, 23, "Print"],
Cell[251531, 6139, 993, 26, 27, "Print"],
Cell[252527, 6167, 581, 15, 23, "Print"],
Cell[253111, 6184, 158, 3, 23, "Print"],
Cell[253272, 6189, 539, 16, 23, "Print"],
Cell[253814, 6207, 1003, 27, 27, "Print"],
Cell[254820, 6236, 580, 15, 23, "Print"],
Cell[255403, 6253, 156, 3, 23, "Print"],
Cell[255562, 6258, 493, 14, 23, "Print"],
Cell[256058, 6274, 1012, 27, 27, "Print"],
Cell[257073, 6303, 583, 15, 23, "Print"],
Cell[257659, 6320, 156, 3, 23, "Print"],
Cell[257818, 6325, 513, 15, 23, "Print"],
Cell[258334, 6342, 1047, 28, 27, "Print"],
Cell[259384, 6372, 158, 3, 23, "Print"],
Cell[259545, 6377, 516, 15, 23, "Print"],
Cell[260064, 6394, 1026, 28, 27, "Print"],
Cell[261093, 6424, 156, 3, 23, "Print"],
Cell[261252, 6429, 493, 14, 23, "Print"],
Cell[261748, 6445, 1005, 28, 27, "Print"],
Cell[262756, 6475, 576, 14, 23, "Print"],
Cell[263335, 6491, 156, 3, 23, "Print"],
Cell[263494, 6496, 516, 15, 23, "Print"],
Cell[264013, 6513, 1003, 27, 27, "Print"],
Cell[265019, 6542, 583, 15, 23, "Print"],
Cell[265605, 6559, 156, 3, 23, "Print"],
Cell[265764, 6564, 514, 15, 23, "Print"],
Cell[266281, 6581, 1047, 28, 27, "Print"],
Cell[267331, 6611, 156, 3, 23, "Print"],
Cell[267490, 6616, 514, 15, 23, "Print"],
Cell[268007, 6633, 999, 27, 27, "Print"],
Cell[269009, 6662, 580, 15, 23, "Print"],
Cell[269592, 6679, 156, 3, 23, "Print"],
Cell[269751, 6684, 537, 16, 23, "Print"],
Cell[270291, 6702, 1020, 27, 27, "Print"],
Cell[271314, 6731, 156, 3, 23, "Print"],
Cell[271473, 6736, 491, 14, 23, "Print"],
Cell[271967, 6752, 1002, 27, 27, "Print"],
Cell[272972, 6781, 580, 15, 23, "Print"],
Cell[273555, 6798, 156, 3, 23, "Print"],
Cell[273714, 6803, 491, 14, 23, "Print"],
Cell[274208, 6819, 1006, 27, 27, "Print"],
Cell[275217, 6848, 580, 15, 23, "Print"],
Cell[275800, 6865, 155, 3, 23, "Print"],
Cell[275958, 6870, 514, 15, 23, "Print"],
Cell[276475, 6887, 1001, 27, 27, "Print"],
Cell[277479, 6916, 581, 15, 23, "Print"],
Cell[278063, 6933, 157, 3, 23, "Print"],
Cell[278223, 6938, 516, 15, 23, "Print"],
Cell[278742, 6955, 1001, 27, 27, "Print"],
Cell[279746, 6984, 581, 15, 23, "Print"],
Cell[280330, 7001, 158, 3, 23, "Print"],
Cell[280491, 7006, 493, 14, 23, "Print"],
Cell[280987, 7022, 1004, 28, 27, "Print"],
Cell[281994, 7052, 158, 3, 23, "Print"],
Cell[282155, 7057, 516, 15, 23, "Print"],
Cell[282674, 7074, 998, 27, 27, "Print"],
Cell[283675, 7103, 578, 15, 23, "Print"],
Cell[284256, 7120, 158, 3, 23, "Print"],
Cell[284417, 7125, 514, 15, 23, "Print"],
Cell[284934, 7142, 1031, 28, 27, "Print"],
Cell[285968, 7172, 156, 3, 23, "Print"],
Cell[286127, 7177, 493, 14, 23, "Print"],
Cell[286623, 7193, 997, 27, 27, "Print"],
Cell[287623, 7222, 581, 15, 23, "Print"],
Cell[288207, 7239, 156, 3, 23, "Print"],
Cell[288366, 7244, 537, 16, 23, "Print"],
Cell[288906, 7262, 996, 27, 27, "Print"],
Cell[289905, 7291, 579, 15, 23, "Print"],
Cell[290487, 7308, 156, 3, 23, "Print"],
Cell[290646, 7313, 490, 14, 23, "Print"],
Cell[291139, 7329, 1017, 27, 27, "Print"],
Cell[292159, 7358, 156, 3, 23, "Print"],
Cell[292318, 7363, 493, 14, 23, "Print"],
Cell[292814, 7379, 1008, 28, 27, "Print"],
Cell[293825, 7409, 574, 14, 23, "Print"],
Cell[294402, 7425, 155, 3, 23, "Print"],
Cell[294560, 7430, 537, 16, 23, "Print"],
Cell[295100, 7448, 993, 26, 27, "Print"],
Cell[296096, 7476, 580, 15, 23, "Print"],
Cell[296679, 7493, 157, 3, 23, "Print"],
Cell[296839, 7498, 514, 15, 23, "Print"],
Cell[297356, 7515, 986, 26, 27, "Print"],
Cell[298345, 7543, 578, 14, 23, "Print"],
Cell[298926, 7559, 156, 3, 23, "Print"],
Cell[299085, 7564, 516, 15, 23, "Print"],
Cell[299604, 7581, 989, 27, 27, "Print"],
Cell[300596, 7610, 574, 14, 23, "Print"],
Cell[301173, 7626, 158, 3, 23, "Print"],
Cell[301334, 7631, 491, 14, 23, "Print"],
Cell[301828, 7647, 1005, 27, 27, "Print"],
Cell[302836, 7676, 581, 15, 23, "Print"],
Cell[303420, 7693, 156, 3, 23, "Print"],
Cell[303579, 7698, 491, 14, 23, "Print"],
Cell[304073, 7714, 985, 26, 27, "Print"],
Cell[305061, 7742, 578, 15, 23, "Print"],
Cell[305642, 7759, 156, 3, 23, "Print"],
Cell[305801, 7764, 536, 16, 23, "Print"],
Cell[306340, 7782, 1007, 27, 27, "Print"],
Cell[307350, 7811, 579, 15, 23, "Print"],
Cell[307932, 7828, 156, 3, 23, "Print"],
Cell[308091, 7833, 514, 15, 23, "Print"],
Cell[308608, 7850, 1044, 27, 27, "Print"],
Cell[309655, 7879, 156, 3, 23, "Print"],
Cell[309814, 7884, 490, 14, 23, "Print"],
Cell[310307, 7900, 1029, 28, 27, "Print"],
Cell[311339, 7930, 158, 3, 23, "Print"],
Cell[311500, 7935, 537, 16, 23, "Print"],
Cell[312040, 7953, 1005, 28, 27, "Print"],
Cell[313048, 7983, 576, 14, 23, "Print"],
Cell[313627, 7999, 156, 3, 23, "Print"],
Cell[313786, 8004, 514, 15, 23, "Print"],
Cell[314303, 8021, 1008, 27, 27, "Print"],
Cell[315314, 8050, 156, 3, 23, "Print"],
Cell[315473, 8055, 514, 15, 23, "Print"],
Cell[315990, 8072, 997, 27, 27, "Print"],
Cell[316990, 8101, 581, 15, 23, "Print"],
Cell[317574, 8118, 158, 3, 23, "Print"],
Cell[317735, 8123, 514, 15, 23, "Print"],
Cell[318252, 8140, 1035, 28, 27, "Print"],
Cell[319290, 8170, 158, 3, 23, "Print"],
Cell[319451, 8175, 513, 15, 23, "Print"],
Cell[319967, 8192, 989, 27, 27, "Print"],
Cell[320959, 8221, 573, 14, 23, "Print"],
Cell[321535, 8237, 156, 3, 23, "Print"],
Cell[321694, 8242, 491, 14, 23, "Print"],
Cell[322188, 8258, 985, 26, 27, "Print"],
Cell[323176, 8286, 581, 15, 23, "Print"],
Cell[323760, 8303, 156, 3, 23, "Print"],
Cell[323919, 8308, 537, 16, 23, "Print"],
Cell[324459, 8326, 1006, 28, 27, "Print"],
Cell[325468, 8356, 577, 14, 23, "Print"],
Cell[326048, 8372, 157, 3, 23, "Print"],
Cell[326208, 8377, 514, 15, 23, "Print"],
Cell[326725, 8394, 988, 26, 27, "Print"],
Cell[327716, 8422, 581, 15, 23, "Print"],
Cell[328300, 8439, 159, 3, 23, "Print"],
Cell[328462, 8444, 491, 14, 23, "Print"],
Cell[328956, 8460, 1043, 27, 27, "Print"],
Cell[330002, 8489, 156, 3, 23, "Print"],
Cell[330161, 8494, 537, 16, 23, "Print"],
Cell[330701, 8512, 1003, 27, 27, "Print"],
Cell[331707, 8541, 581, 15, 23, "Print"],
Cell[332291, 8558, 157, 3, 23, "Print"],
Cell[332451, 8563, 491, 14, 23, "Print"],
Cell[332945, 8579, 999, 27, 27, "Print"],
Cell[333947, 8608, 582, 15, 23, "Print"],
Cell[334532, 8625, 156, 3, 23, "Print"],
Cell[334691, 8630, 514, 15, 23, "Print"],
Cell[335208, 8647, 982, 26, 27, "Print"],
Cell[336193, 8675, 578, 15, 23, "Print"],
Cell[336774, 8692, 156, 3, 23, "Print"],
Cell[336933, 8697, 539, 16, 23, "Print"],
Cell[337475, 8715, 1007, 27, 27, "Print"],
Cell[338485, 8744, 580, 15, 23, "Print"],
Cell[339068, 8761, 156, 3, 23, "Print"],
Cell[339227, 8766, 491, 14, 23, "Print"],
Cell[339721, 8782, 983, 26, 27, "Print"],
Cell[340707, 8810, 579, 15, 23, "Print"],
Cell[341289, 8827, 159, 3, 23, "Print"],
Cell[341451, 8832, 537, 16, 23, "Print"],
Cell[341991, 8850, 1012, 27, 27, "Print"],
Cell[343006, 8879, 580, 15, 23, "Print"],
Cell[343589, 8896, 157, 3, 23, "Print"],
Cell[343749, 8901, 516, 15, 23, "Print"],
Cell[344268, 8918, 1002, 27, 27, "Print"],
Cell[345273, 8947, 581, 15, 23, "Print"],
Cell[345857, 8964, 157, 3, 23, "Print"],
Cell[346017, 8969, 516, 15, 23, "Print"],
Cell[346536, 8986, 1022, 28, 27, "Print"],
Cell[347561, 9016, 157, 3, 23, "Print"],
Cell[347721, 9021, 537, 16, 23, "Print"],
Cell[348261, 9039, 1019, 28, 27, "Print"],
Cell[349283, 9069, 159, 3, 23, "Print"],
Cell[349445, 9074, 513, 15, 23, "Print"],
Cell[349961, 9091, 984, 26, 27, "Print"],
Cell[350948, 9119, 580, 15, 23, "Print"],
Cell[351531, 9136, 156, 3, 23, "Print"],
Cell[351690, 9141, 514, 15, 23, "Print"],
Cell[352207, 9158, 1043, 27, 27, "Print"],
Cell[353253, 9187, 158, 3, 23, "Print"],
Cell[353414, 9192, 539, 16, 23, "Print"],
Cell[353956, 9210, 1005, 27, 27, "Print"],
Cell[354964, 9239, 156, 3, 23, "Print"],
Cell[355123, 9244, 537, 16, 23, "Print"],
Cell[355663, 9262, 1004, 27, 27, "Print"],
Cell[356670, 9291, 578, 15, 23, "Print"],
Cell[357251, 9308, 158, 3, 23, "Print"],
Cell[357412, 9313, 514, 15, 23, "Print"],
Cell[357929, 9330, 984, 26, 27, "Print"],
Cell[358916, 9358, 579, 15, 23, "Print"],
Cell[359498, 9375, 157, 3, 23, "Print"],
Cell[359658, 9380, 513, 15, 23, "Print"],
Cell[360174, 9397, 1002, 27, 27, "Print"],
Cell[361179, 9426, 156, 3, 23, "Print"],
Cell[361338, 9431, 514, 15, 23, "Print"],
Cell[361855, 9448, 1006, 28, 27, "Print"],
Cell[362864, 9478, 577, 14, 23, "Print"],
Cell[363444, 9494, 157, 3, 23, "Print"],
Cell[363604, 9499, 514, 15, 23, "Print"],
Cell[364121, 9516, 992, 26, 27, "Print"],
Cell[365116, 9544, 580, 15, 23, "Print"],
Cell[365699, 9561, 157, 3, 23, "Print"],
Cell[365859, 9566, 493, 14, 23, "Print"],
Cell[366355, 9582, 997, 27, 27, "Print"],
Cell[367355, 9611, 578, 14, 23, "Print"],
Cell[367936, 9627, 155, 3, 23, "Print"],
Cell[368094, 9632, 514, 15, 23, "Print"],
Cell[368611, 9649, 1055, 28, 27, "Print"],
Cell[369669, 9679, 155, 3, 23, "Print"],
Cell[369827, 9684, 491, 14, 23, "Print"],
Cell[370321, 9700, 996, 27, 27, "Print"],
Cell[371320, 9729, 576, 15, 23, "Print"],
Cell[371899, 9746, 155, 3, 23, "Print"],
Cell[372057, 9751, 491, 14, 23, "Print"],
Cell[372551, 9767, 1000, 27, 27, "Print"],
Cell[373554, 9796, 577, 15, 23, "Print"],
Cell[374134, 9813, 155, 3, 23, "Print"],
Cell[374292, 9818, 491, 14, 23, "Print"],
Cell[374786, 9834, 1003, 27, 27, "Print"],
Cell[375792, 9863, 578, 15, 23, "Print"],
Cell[376373, 9880, 157, 3, 23, "Print"],
Cell[376533, 9885, 491, 14, 23, "Print"],
Cell[377027, 9901, 1000, 28, 27, "Print"],
Cell[378030, 9931, 157, 3, 23, "Print"],
Cell[378190, 9936, 514, 15, 23, "Print"],
Cell[378707, 9953, 1019, 26, 27, "Print"],
Cell[379729, 9981, 157, 3, 23, "Print"],
Cell[379889, 9986, 490, 14, 23, "Print"],
Cell[380382, 10002, 1005, 27, 27, "Print"],
Cell[381390, 10031, 581, 15, 23, "Print"],
Cell[381974, 10048, 157, 3, 23, "Print"],
Cell[382134, 10053, 514, 15, 23, "Print"],
Cell[382651, 10070, 1003, 27, 27, "Print"],
Cell[383657, 10099, 581, 15, 23, "Print"],
Cell[384241, 10116, 159, 3, 23, "Print"],
Cell[384403, 10121, 514, 15, 23, "Print"],
Cell[384920, 10138, 1006, 27, 27, "Print"],
Cell[385929, 10167, 580, 15, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386546, 10187, 254, 4, 32, "Input"],
Cell[386803, 10193, 28778, 736, 1106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415618, 10934, 4175, 103, 165, "Input"],
Cell[419796, 11039, 28661, 571, 385, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

